JT gravity, KdV equations and macroscopic loop operators

We study the thermal partition function of Jackiw-Teitelboim (JT) gravity in asymptotically Euclidean $AdS_2$ background using the matrix model description recently found by Saad, Shenker and Stanford [arXiv:1903.11115]. We show that the partition function of JT gravity is written as the expectation value of a macroscopic loop operator in the old matrix model of 2d gravity in the background where infinitely many couplings are turned on in a specific way. Based on this expression we develop a very efficient method of computing the partition function in the genus expansion as well as in the low temperature expansion by making use of the Korteweg-de Vries constraints obeyed by the partition function. We have computed both these expansions up to very high orders using this method. It turns out that we can take a low temperature limit with the ratio of the temperature and the genus counting parameter held fixed. We find the first few orders of the expansion of the free energy in a closed form in this scaling limit. We also study numerically the behavior of the eigenvalue density and the Baker-Akhiezer function using the results in the scaling limit.

==> anc/zlowdata.txt <==
{1 + h^4/60, 1 - h^2/12 + h^4/10 + (4*h^6)/315 + h^8/3600, 
 1 - h^2/12 + (16*h^4)/45 + (1163*h^6)/5040 + (13*h^8)/560 + h^10/1575 + 
  h^12/216000, 1 - h^2/12 + (131*h^4)/144 + (13751*h^6)/5040 + 
  (30713*h^8)/37800 + (107993*h^10)/1663200 + (1661*h^12)/882000 + 
  h^14/47250 + h^16/12960000, 1 - h^2/12 + h^4/288 + (187153*h^6)/7560 + 
  (82183*h^8)/4032 + (7497253*h^10)/1995840 + (56520383*h^12)/227026800 + 
  (1003781*h^14)/139708800 + (12281*h^16)/127008000 + h^18/1701000 + 
  h^20/777600000, 1 - h^2/12 + h^4/288 + (236047*h^6)/1440 + 
  (18653129*h^8)/45360 + (273377221*h^10)/1663200 + 
  (26072172097*h^12)/1210809600 + (1476349879*h^14)/1210809600 + 
  (1857861323*h^16)/54486432000 + (58690889*h^18)/117355392000 + 
  (24539*h^20)/6350400000 + h^22/68040000 + h^24/46656000000, 
 1 - h^2/12 + h^4/288 + (1376717*h^6)/1920 + (3076490357*h^8)/453600 + 
  (118721006981*h^10)/19958400 + (4557344695073*h^12)/3113510400 + 
  (4967311013*h^14)/33696000 + (142869998407*h^16)/19603584000 + 
  (10633397981*h^18)/54486432000 + (12173735779*h^20)/4086482400000 + 
  (132431401*h^22)/5029516800000 + (43037*h^24)/326592000000 + 
  h^26/2916000000 + h^28/2799360000000, 1 - h^2/12 + h^4/288 - h^6/10368 + 
  (3076503901*h^8)/34560 + (3131366877247*h^10)/17107200 + 
  (72596908625903*h^12)/864864000 + (67347864251071*h^14)/4670265600 + 
  (116503274553971*h^16)/99243144000 + (2472161024921359*h^18)/
   47997593280000 + (2677263730151723*h^20)/2037792556800000 + 
  (181394955877*h^22)/8915961600000 + (111509887453*h^24)/572107536000000 + 
  (86736899*h^26)/75442752000000 + (1973*h^28)/489888000000 + 
  h^30/131220000000 + h^32/167961600000000, 1 - h^2/12 + h^4/288 - 
  h^6/10368 + (4669181716709*h^8)/5443200 + (127323517128683*h^10)/26611200 + 
  (55771310097040991*h^12)/13343616000 + (263402975678529287*h^14)/
   217945728000 + (64437949393536181*h^16)/411675264000 + 
  (417005057637575573*h^18)/39109150080000 + (7514989267026579749*h^20)/
   17869873190400000 + (4230669051086077*h^22)/414836341920000 + 
  (27007667117846381*h^24)/171174574771200000 + 
  (7265384022067*h^26)/4576860288000000 + (178792018033*h^28)/
   17163226080000000 + (22073477*h^30)/502951680000000 + 
  (14839*h^32)/130636800000000 + h^34/6123600000000 + h^36/10077696000000000, 
 1 - h^2/12 + h^4/288 - h^6/10368 + (11560089090113*h^8)/2177280 + 
  (301847397549053*h^10)/2903040 + (3403142615363033951*h^12)/18681062400 + 
  (222097264150319027*h^14)/2490808320 + (13801783610831891957*h^16)/
   762187345920 + (1572181479364941180311*h^18)/844757641728000 + 
  (20650129606656820471*h^20)/189794404800000 + 
  (57211063346387910721*h^22)/14678824406400000 + 
  (178049454847773458927*h^24)/1981880623522800000 + 
  (171161354290681151*h^26)/124450902576000000 + 
  (35722386783701*h^28)/2508052377600000 + (38613852976513*h^30)/
   384456264192000000 + (789815951161*h^32)/1647669703680000000 + 
  (12183287*h^34)/8047226880000000 + (21253*h^36)/7054387200000000 + 
  h^38/293932800000000 + h^40/604661760000000000, 
 1 - h^2/12 + h^4/288 - h^6/10368 + h^8/497664 + 
  (235010130333787541*h^10)/130636800 + (904289127776502594029*h^12)/
   130767436800 + (1021348520996889136201*h^14)/174356582400 + 
  (7100355535960875546949*h^16)/3810936729600 + 
  (4331512712610541101225691*h^18)/15205637551104000 + 
  (128238430209490400916833623*h^20)/5321973142886400000 + 
  (349183552771702782925139*h^22)/283345792329600000 + 
  (2383185820021019819191571*h^24)/58935924804556800000 + 
  (1763387259570060907977437*h^26)/1989087462153792000000 + 
  (684022724173701301201*h^28)/51248630264832000000 + 
  (37355308220301046967*h^30)/266098657144320000000 + 
  (407802663495807121*h^32)/392145389475840000000 + 
  (68207379743381*h^34)/12582205009920000000 + 
  (22080175763*h^36)/1123411161600000000 + 
  (57187909*h^38)/1185137049600000000 + (250591*h^40)/3292047360000000000 + 
  (11*h^42)/158723712000000000 + h^44/36279705600000000000, 
 1 - h^2/12 + h^4/288 - h^6/10368 + h^8/497664 + 
  (11903340641940523499*h^10)/522547200 + (2468756736518505981161*h^12)/
   10973491200 + (673253360442335709723119*h^14)/1961511552000 + 
  (1079346409615113382918913*h^16)/6252318072000 + 
  (118899146079364237840372351*h^18)/3041127510220800 + 
  (897603064854721965018300121*h^20)/190070469388800000 + 
  (621785595870851235164228617*h^22)/1840682440396800000 + 
  (12737910168571312309612564253*h^24)/830227810290278400000 + 
  (4926877755875307191464517083*h^26)/10608466464820224000000 + 
  (514281941553997865773939333*h^28)/53042332324101120000000 + 
  (583964656872107531666630447*h^30)/4084259588955786240000000 + 
  (219841677386662719914983*h^32)/145289866800798720000000 + 
  (21775682472650259887*h^34)/1878343462195200000000 + 
  (21222848880116624471*h^36)/329402127159705600000000 + 
  (14997528966739*h^38)/58071715430400000000 + 
  (2973702393791*h^40)/4044280181760000000000 + 
  (256581103*h^42)/177770557440000000000 + 
  (91309*h^44)/49380710400000000000 + (11*h^46)/7936185600000000000 + 
  h^48/2176782336000000000000, 1 - h^2/12 + h^4/288 - h^6/10368 + 
  h^8/497664 + (95333586745426782467*h^10)/522547200 + 
  (334397479583770592626873*h^12)/54867456000 + 
  (559760908709965249702138237*h^14)/31384184832000 + 
  (2316444175292172417230230603*h^16)/160059342643200 + 
  (259291402953041429180029087913*h^18)/53219731428864000 + 
  (1667692802653944640101112544723*h^20)/1995739928582400000 + 
  (947802945553667289924522910097*h^22)/11475504589348800000 + 
  (1873255902667589626946092182403*h^24)/367216146859161600000 + 
  (4282650314094440962914482740987*h^26)/20564104224113049600000 + 
  (473649847069200688335938091433*h^28)/80953713461440512000000 + 
  (439119423848230071401223070657*h^30)/3770085774420725760000000 + 
  (94890736560335888295726410341*h^32)/56551286616310886400000000 + 
  (100374189863380005806137847*h^34)/5655128661631088640000000 + 
  (5222926338533624561387957*h^36)/37551842496206438400000000 + 
  (975202682162241396217*h^38)/1203584695391232000000000 + 
  (79850476770408231793*h^40)/22804762649518080000000000 + 
  (193824376759529*h^42)/17421514629120000000000 + 
  (238259791813*h^44)/9332954265600000000000 + 
  (3059543071*h^46)/74663634124800000000000 + 
  (309179*h^48)/7110822297600000000000 + (13*h^50)/476171136000000000000 + 
  h^52/130606940160000000000000, 1 - h^2/12 + h^4/288 - h^6/10368 + 
  h^8/497664 - h^10/29859840 + (1370358710332567995867271*h^12)/10450944000 + 
  (13123093413116748695612899*h^14)/16166304000 + 
  (501617622103712565905371733437*h^16)/457312407552000 + 
  (67472277563727323960455039321403*h^18)/121645100408832000 + 
  (72511916778495847831054588707019*h^20)/536669560627200000 + 
  (1154548396627082353456863725509547*h^22)/62951339461570560000 + 
  (959037693224609115313334027874461*h^24)/629513394615705600000 + 
  (207980751968291509229330702880209*h^26)/2518053578462822400000 + 
  (5588218195265156096954505470532821*h^28)/1825588844385546240000000 + 
  (2097732213592637963711949309588164509*h^30)/
   26146083429289793249280000000 + (1358401914562648265112576461518517*h^32)/
   890569862348079513600000000 + (2077552597610391444538842097387*h^34)/
   96945062770818662400000000 + (126725002604936131150129867*h^36)/
   562000363888803840000000 + (274367032774030964157435061*h^38)/
   153071151743397888000000000 + (2174894209090479805280537*h^40)/
   201170584801105920000000000 + (225111041921110360561603*h^42)/
   4549550148578856960000000000 + (2228090812810134947*h^44)/
   13031292942581760000000000 + (197620490931637*h^46)/
   447981804748800000000000 + (266579182277*h^48)/319987003392000000000000 + 
  (1425592597*h^50)/1279948013568000000000000 + 
  (454763*h^52)/457124290560000000000000 + 
  (13*h^54)/24488801280000000000000 + h^56/7836416409600000000000000, 
 1 - h^2/12 + h^4/288 - h^6/10368 + h^8/497664 - h^10/29859840 + 
  (283886137210737070965471287*h^12)/137952460800 + 
  (13122687143443756080600917357*h^14)/413857382400 + 
  (1172062110077607293550470856713*h^16)/15679282544640 + 
  (468641548120159669746777777139457*h^18)/8109673360588800 + 
  (550140449354086060051081387314345511*h^20)/27370147591987200000 + 
  (3837913543326494334279291500643266077*h^22)/1025873680114483200000 + 
  (161061420390059150293040507125173494231*h^24)/387780251083274649600000 + 
  (820024590874407222161372110529532589*h^26)/27698589363091046400000 + 
  (120428986635399861136100308410424139639*h^28)/84342204610612236288000000 + 
  (72365962433630701089012732227121092801*h^30)/
   1494061910245131042816000000 + (7403530489841297562180611953804906412723*
    h^32)/6222767856170970793328640000000 + 
  (53850457237662898435970211986181056233*h^34)/
   2489107142468388317331456000000 + 
  (21219335420794718710573829433777569*h^36)/71658063450407576862720000000 + 
  (50298808248487725005968416251957*h^38)/16286770545497535283200000000 + 
  (5038496117734040116957080114587*h^40)/203584631818719191040000000000 + 
  (3055234385644733804684700975287*h^42)/19951293918234480721920000000000 + 
  (297104192747491883593462837*h^44)/405559898959029534720000000000 + 
  (491867958829057723994651*h^46)/181982005943154278400000000000 + 
  (398092069388408669*h^48)/52125171770327040000000000 + 
  (1624307279899*h^50)/99551512166400000000000 + 
  (173381246641*h^52)/6719727071232000000000000 + 
  (4929112361*h^54)/168953137790976000000000000 + 
  (81323*h^56)/3656994324480000000000000 + h^58/97955205120000000000000 + 
  h^60/470184984576000000000000000, 1 - h^2/12 + h^4/288 - h^6/10368 + 
  h^8/497664 - h^10/29859840 + (1395313954825329705993756091*h^12)/
   68976230400 + (2984952566545816019818173982961*h^14)/2897001676800 + 
  (204973305667900462852473878577619*h^16)/45193226158080 + 
  (2007124329282350700514702537637317469*h^18)/364935301226496000 + 
  (10789948023925590041223657459145915193*h^20)/3910021084569600000 + 
  (222200216455066255133203155861586724993*h^22)/314756697307852800000 + 
  (30387964362671314124334400982277452865223*h^24)/290835188312455987200000 + 
  (6310715115807459520116993297726737519*h^26)/648461958333235200000 + 
  (443904785819790823326652208564096278883*h^28)/733410474874889011200000 + 
  (6129253274957168568013493895287543199019*h^30)/
   233447173475801725440000000 + (5949165873774987507501173908397111660813*
    h^32)/7247012254857497041920000000 + 
  (2299896821034870395921495702610515998141*h^34)/
   121222750444889041428480000000 + (9959998735927921251617994242268544621753*
    h^36)/30137718832828035018670080000000 + 
  (3053777263929324389631923528480614367357*h^38)/
   693394132544765316970905600000000 + 
  (11730623767222496708744491328541054356329*h^40)/
   258345233254581916484321280000000000 + 
  (21852749634889245954347315263751221*h^42)/
   59853881754703442165760000000000 + (6356693644831228352066357190089*h^44)/
   2762486850217081946112000000000 + (10228210423973610510469901749891*h^46)/
   897808226320551632486400000000000 + (986540436028497876855029*h^48)/
   22285176864151219200000000000 + (11120530804609259100323*h^50)/
   82719093610524672000000000000 + (1236796508895668383*h^52)/
   3909387882774528000000000000 + (168182526034031*h^54)/
   295667991134208000000000000 + (1694557985047*h^56)/
   2217509933506560000000000000 + (938070127*h^58)/
   1267148533432320000000000000 + (100217*h^60)/205705930752000000000000000 + 
  h^62/5142648268800000000000000 + h^64/28211099074560000000000000000, 
 1 - h^2/12 + h^4/288 - h^6/10368 + h^8/497664 - h^10/29859840 + 
  h^12/2149908480 + (32932272400542999981735387768127*h^14)/1241572147200 + 
  (24968432250611906789466854889199*h^16)/103464345600 + 
  (80146458032162251785950450854798035271*h^18)/168431677489152000 + 
  (38251264767265668959938435439423065549*h^20)/109371219148800000 + 
  (23961121671517415096756741555353631679203*h^22)/193696429112524800000 + 
  (14206143767308953842493985680698236768384631*h^24)/
   581670376624911974400000 + (5171057076187733846316498433032043825240643*
    h^26)/1745011129874735923200000 + 
  (1494547171587026480985515670794896729155259*h^28)/
   6325665345795917721600000 + 
  (4757604196572496811235025985829362756301255467*h^30)/
   366045168010057105489920000000 + 
  (731769878132005963938058510931482102205063*h^32)/
   1429863937539285568320000000 + 
  (61099787008673829925314789928402158995007991*h^34)/
   4118008140113142436761600000000 + 
  (16246674236933355491648943016940684077492088389*h^36)/
   50179301856658678306085683200000000 + 
  (123274436389569658809592224038110356877374319*h^38)/
   22784115437617994474114580480000000 + 
  (66623399219098029597343701455206254506445371*h^40)/
   949338143234083103088107520000000000 + 
  (98872985117674686927021504696613794479222251*h^42)/
   138503438581309387461064949760000000000 + 
  (445862533333791412060870363261401725791*h^44)/
   77701788825419011198353408000000000 + 
  (23216352995676573785047971705656417*h^46)/
   633746983285095269990400000000000 + 
  (1377130793404914329553266157586883*h^48)/
   7393714804992778149888000000000000 + 
  (50197299666694011782186766108169*h^50)/
   66543433244935003348992000000000000 + (2554117703803120759671983111*h^52)/
   1052070090829011910656000000000000 + (44607888042526648447109*h^54)/
   7225756118331125760000000000000 + (508529510346391873*h^56)/
   41393518758789120000000000000 + (7020695621398817*h^58)/
   372541668829102080000000000000 + (2414191131833*h^60)/
   110875496675328000000000000000 + (6946764757*h^62)/
   380144560029696000000000000000 + (2071127*h^64)/
   197477693521920000000000000000 + (17*h^66)/4628383441920000000000000000 + 
  h^68/1692665944473600000000000000000, 1 - h^2/12 + h^4/288 - h^6/10368 + 
  h^8/497664 - h^10/29859840 + h^12/2149908480 + 
  (44900305219035157060226120117231843*h^14)/90386452316160 + 
  (4667362192374085780707701567783243687*h^16)/423686495232000 + 
  (32682451472409433408438827935742933109*h^18)/880387522560000 + 
  (46935065978435573616056740729849474100668207*h^20)/
   1149546198863462400000 + (710682199719422735376615002493057894229316321*
    h^22)/35252750098479513600000 + 
  (7436575920129589192847745802901655486001590253*h^24)/
   1396008903899788738560000 + 
  (25454049055412122923716583381152137494944365057*h^26)/
   30246859584495422668800000 + 
  (37598484305409337386200710104969468422964340691*h^28)/
   438579463975183628697600000 + 
  (2021446357995005345652762110487975633180077917027*h^30)/
   339899084580767312240640000000 + 
  (41780636535550000110281985743763015929009661170027*h^32)/
   142757615523922271141068800000000 + 
  (97096304735951989939452048982970686810308547573*h^34)/
   9210168743478856202649600000000 + 
  (85983025260713751624757158271082043916090602803*h^36)/
   301830387107721373269688320000000 + 
  (1181785307447846137163264462439620376600119150417*h^38)/
   200717207426634713224342732800000000 + 
  (31305271637269940267790068152087752768808329843811*h^40)/
   331183392253947276820165509120000000000 + 
  (2093439011663281566652543479342575750962010037821*h^42)/
   1754376888696585574506822696960000000000 + 
  (2736331410502793045013525790842953330490367513*h^44)/
   228831768090858987979150786560000000000 + 
  (17693277155528466444210921273567614679354961*h^46)/
   184671251441745849948086599680000000000 + 
  (2315132721151264703101136840631720438499571*h^48)/
   3752996400267738240880469606400000000000 + 
  (284034565005068461828381024934779283*h^50)/
   88724577659913337798656000000000000 + 
  (90092464664100715505124950665133*h^52)/
   6721558913629798318080000000000000 + 
  (14042911757246731723917990516691*h^54)/
   310536021809696682295296000000000000 + (14644298871721560712041179*h^56)/
   119553419412387717120000000000000 + (38239825507306570069843*h^58)/
   144515122366622515200000000000000 + (509234257455352481*h^60)/
   1128914147966976000000000000000 + (7417009498273357*h^62)/
   12418055627636736000000000000000 + (829963388187937*h^64)/
   1383726198508093440000000000000000 + (330630127*h^66)/
   750902834626560000000000000000 + (204887*h^68)/
   921562569768960000000000000000 + 
  (17*h^70)/246847116902400000000000000000 + 
  h^72/101559956668416000000000000000000, 1 - h^2/12 + h^4/288 - h^6/10368 + 
  h^8/497664 - h^10/29859840 + h^12/2149908480 + 
  (5231822403564586655278680407953789979*h^14)/903864523161600 + 
  (1132775647599665803463306079013823169371*h^16)/2711593569484800 + 
  (69993223380898496674639869897438778879369*h^18)/27115935694848000 + 
  (21057792247470535788224793122862201064798021111*h^20)/
   4817145976189747200000 + (338345683962960789114229990233923062788496501903*
    h^22)/110794357452364185600000 + 
  (168541713044157074538814048536918138628289632487*h^24)/
   155112100433309859840000 + 
  (16535969043429597624213870802193689467556007027*h^26)/
   73862904968242790400000 + 
  (70692884234785177722756926877189705401018034622199*h^28)/
   2429055492785632405094400000 + 
  (2229036965636195441873293540991350112635203078987449*h^30)/
   878508403224137053175808000000 + 
  (2343846330178300000546195656932238710097230337321239*h^32)/
   15099363180414855601459200000000 + 
  (555572015408217821189073510109796755243627448555117*h^34)/
   80529936962212563207782400000000 + 
  (19946278736846663452937304434439220563105576977434009*h^36)/
   87153524277354546531622502400000000 + 
  (56519763865630568661059152055119095522998947091974501*h^38)/
   9761194719063709211541720268800000000 + 
  (4549060439601791398296181132626120441818088554035599349*h^40)/
   40020898348161207767321053102080000000000 + 
  (162100052911831022352277892977495933238256829653511*h^42)/
   92335625720872924974043299840000000000 + 
  (9612287973548677567029222538252780786357055199491*h^44)/
   445619758913778029222556794880000000000 + 
  (2534355214126894207707224379367417539972893219*h^46)/
   11914274286564248383747522560000000000 + 
  (985997754274561265142487640269644143889788956217*h^48)/
   581714442041499427336472788992000000000000 + 
  (223855324098204026233896598540831639694553209*h^50)/
   20411033054087699204788518912000000000000 + 
  (3425635734029862566807398027818022828018009*h^52)/
   59257837898964288013902151680000000000000 + 
  (18752037071685123511655438685166441*h^54)/
   75433851451748181934080000000000000 + 
  (189983104138509540776308350516331*h^56)/
   217920015305050303365120000000000000 + 
  (4065869607294375210040213812307*h^58)/
   1634400114787877275238400000000000000 + 
  (1910041813438099004640717029*h^60)/332232660261793234944000000000000000 + 
  (19496168316137457249367*h^62)/1825454177262600192000000000000000 + 
  (392067001556793966947*h^64)/24860947366528745472000000000000000 + 
  (64127613223258693*h^66)/3522212141656965120000000000000000 + 
  (83221149100069*h^68)/5188973244405350400000000000000000 + 
  (12632845343*h^70)/1216462592095027200000000000000000 + 
  (23135407*h^72)/4976437876752384000000000000000000 + 
  (19*h^74)/14810827014144000000000000000000 + 
  h^76/6093597400104960000000000000000000, 1 - h^2/12 + h^4/288 - h^6/10368 + 
  h^8/497664 - h^10/29859840 + h^12/2149908480 - h^14/180592312320 + 
  (47497539716734839566680857535494378377*h^16)/3792438558720 + 
  (12803171017827642154060633347322220092518511*h^18)/81347807084544000 + 
  (324306786604257344041206118473990378816459713221*h^20)/
   760601996240486400000 + 
  (272248000586037895387323916360575508819526217722029*h^22)/
   634549501772631244800000 + 
  (361875195723789766999542323283055069659537531608681*h^24)/
   1745011129874735923200000 + 
  (409968911655112555394126645032838203482896486315983*h^26)/
   7329046745473890877440000 + 
  (2052455246390427366122241205596302830308572208844961533*h^28)/
   221044049843492548863590400000 + 
  (18980958209758452920887332736412379012988056117760859143*h^30)/
   18688269668586188222103552000000 + 
  (158250428227286616593242725618780484374039739851323221837*h^32)/
   2055709663544480704431390720000000 + 
  (411170584078429010569966674650364350401394653922063189*h^34)/
   97890936359260985925304320000000 + 
  (226805877026755185941307667227558974716660362109691753*h^36)/
   1334408027213083966034411520000000 + 
  (1390397674490372510664289126432484472937872263978640449*h^38)/
   266214401429010251223865098240000000 + 
  (3144262758965138400660640092152598751498875446867431703*h^40)/
   25313661194282863862948167680000000000 + 
  (167817089240124242601966058516560380612436977546313964825711*h^42)/
   72277742416779141227781821902356480000000000 + 
  (46049190634105096486167403472714875642979114844661900249*h^44)/
   1333109924287025058732142665400320000000000 + 
  (20262681584774075763917305074280042266676894947401*h^46)/
   49039495000080835751764623360000000000 + 
  (1334535519722450104887472802526118814023127297195533*h^48)/
   333100769788049076843861204172800000000000 + 
  (3004257513597820324746915361250866978672399943723*h^50)/
   94797909073429536306684454502400000000000 + 
  (89650132042391138595962948901326566022914940171*h^52)/
   436285831531124570502354591744000000000000 + 
  (307416228227568255289145834216498889206643049*h^54)/
   280558927070732738160365823590400000000000 + 
  (4792314478814144103098868872821439557197577*h^56)/
   995531676702600038633556148224000000000000 + 
  (136731235895781328144412287500056899*h^58)/
   7845120550981810921144320000000000000 + 
  (213901067670678013899963049478260397*h^60)/
   4118688289265450733600768000000000000000 + 
  (224102142164932258812601559068271*h^62)/
   1765152123970907457257472000000000000000 + 
  (1851069810353990312245054559*h^64)/7309118525759451168768000000000000000 + 
  (25616105663011494129354263*h^66)/62649587363652438589440000000000000000 + 
  (3780503142516594131579*h^68)/7159952841560278695936000000000000000 + 
  (747855869689232471*h^70)/1394796008096158187520000000000000000 + 
  (69350157120367*h^72)/166047143820971212800000000000000000 + 
  (110503083193*h^74)/459822859811920281600000000000000000 + 
  (477917*h^76)/4976437876752384000000000000000000 + 
  (19*h^78)/799784658763776000000000000000000 + 
  h^80/365615844006297600000000000000000000, 
 1 - h^2/12 + h^4/288 - h^6/10368 + h^8/497664 - h^10/29859840 + 
  h^12/2149908480 - h^14/180592312320 + 
  (422352546892473223092064467681515674372181*h^16)/1549482039705600 + 
  (9104518138128088499667958819446294730280699*h^18)/1106772885504000 + 
  (10076835418495457232356165944337545309859941734773*h^20)/
   268447763378995200000 + 
  (2847660933162214943514707560049057200612824085342381*h^22)/
   51135857285706547200000 + 
  (442729008361915937520399127136514999677987462406026929*h^24)/
   11965790604855332044800000 + 
  (10484460970282931646878439102187267037569690694555779*h^26)/
   797719373657022136320000 + 
  (151150907697495146383570291385065716602331956322645281717*h^28)/
   54133236696365522170675200000 + 
  (5626080609736965795476658146115497469277070433946230232721*h^30)/
   14683640453889147888795648000000 + 
  (753251280098129601016996372948027219429529611549613216479*h^32)/
   20976629219841639841136640000000 + 
  (911053705170691047893822689429740835707770408300813759933*h^34)/
   380047164688895592415887360000000 + 
  (168920914720088849340274062994984457617680636311941596050017*h^36)/
   1434297999535891965777558896640000000 + 
  (497402989322910724184682287412507843676085849514440666999*h^38)/
   113833174566340632204568166400000000 + 
  (268006783775015114082496950047058478278641591288961083988529*h^40)/
   2143976697222921844677913559040000000000 + 
  (202702029055931580661920494094936660751469738984009514043471651*h^42)/
   72277742416779141227781821902356480000000000 + 
  (19193582074637757102929615645826036394929598217327404560485791*h^44)/
   383628017442904672670534285481738240000000000 + 
  (318236147329102321748557224679924307680404149449318007547031*h^46)/
   443303486822912066197061841001119744000000000 + 
  (1285998476843721436495116621807527080875205411546738817208733*h^48)/
   153790227085599784825457442165911715840000000000 + 
  (735681394840731844549602133631405726357915226876962465087*h^50)/
   9233553338524720410111832579670016000000000000 + 
  (17305296806792526861723487986773189194845042059778515299*h^52)/
   27700660015574161230335497739010048000000000000 + 
  (932878488807168968130183310422186978797713037410343*h^54)/
   230358919048433773225243224440832000000000000 + 
  (3257111759166631903616118155595877743499313417*h^56)/
   149583713667814138457950145740800000000000 + 
  (330011587801276647019843545343944320279978251*h^58)/
   3391371645909956175564861603840000000000000 + 
  (540134622257154846810940427779578719265839449*h^60)/
   1493297515053900057950334222336000000000000000 + 
  (202329163837635345713722303216358921*h^62)/
   181041243484195636641792000000000000000 + 
  (518537129514419252422833678748877*h^64)/
   181041243484195636641792000000000000000 + 
  (61175764424044881495041109921533*h^66)/
   10086583565548042612899840000000000000000 + 
  (15860119105485654689844344401*h^68)/
   1503590096727658526146560000000000000000 + 
  (28073355140925127379632009*h^70)/
   1879487620909573157683200000000000000000 + (5219893797224838135077*h^72)/
   306855121781154801254400000000000000000 + (183060605888638031*h^74)/
   11955394355109927321600000000000000000 + (68032341720643*h^76)/
   6404675547380318208000000000000000000 + (21547965289*h^78)/
   3941338798387888128000000000000000000 + 
  (186001*h^80)/94789292890521600000000000000000000 + 
  h^82/2285099025039360000000000000000000 + 
  h^84/21936950640377856000000000000000000000, 
 1 - h^2/12 + h^4/288 - h^6/10368 + h^8/497664 - h^10/29859840 + 
  h^12/2149908480 - h^14/180592312320 + 
  (36954702042047601271689003883680744137957*h^16)/10061571686400 + 
  (167486361162651295847255832150073853124231799*h^18)/469540012032000 + 
  (71887038991145431934631811178204562244521039447883*h^20)/
   24404342125363200000 + 
  (34895770742925587925576895814470917727357548891841997*h^22)/
   5255068337661542400000 + 
  (5209860356084842804881934102901422870140764055437517877*h^24)/
   846066002363508326400000 + 
  (6317645539359926312022794552878813320459094942524174803*h^26)/
   2175598291791878553600000 + 
  (102966604122148897803712173064619476454078449440549317167*h^28)/
   129896015656985690112000000 + 
  (97273971299632565760180050363095827542089681565441471258821*h^30)/
   711934082612807170365849600000 + 
  (126740317461787611376557632403285659323748181637922445311669*h^32)/
   8009258429394080666615808000000 + 
  (267376114791324924201937176578082403362548414761311187613419*h^34)/
   207298453466670323135938560000000 + 
  (8619153052899924070164597470063026402939172603191906694057*h^36)/
   112405799336668649355608064000000 + 
  (405378365338853546692562572520313109892215450037886438016133*h^38)/
   118537024755032393865913958400000000 + 
  (6570076762115978940266452711244274164455778792364029363183374777*h^40)/
   56133208072745590115203555000320000000000 + 
  (1582647844986868673454632225883450053357267502425805781861584377*h^42)/
   505438758159294693900572181135360000000000 + 
  (40187060156981588477284481696711517630712262967800162210368862509*h^44)/
   604504754758516453905084328637890560000000000 + 
  (15229667876549765352666717660757529582373548543679753445089901*h^46)/
   13427090488492567737967374029291520000000000 + 
  (307222908588350244150374763533457324470917174187749470930039541*h^48)/
   19550568409994946777515654140825436160000000000 + 
  (193145570018853230856744320181300602142774302870277077201007863*h^50)/
   1083207168661882186321813269964652544000000000000 + 
  (21976090606154513551790091906876230715212427746499316146271*h^52)/
   13168850613866115441026754003075072000000000000 + 
  (76763521844437651387258128869008842777337276912714093927*h^54)/
   5925274869641531813975507537756160000000000000 + 
  (4604132357669221230158335942037076156837336400991819833*h^56)/
   54943457882130567729591069895557120000000000000 + 
  (7006881655284476450319645264730805399804493118303*h^58)/
   15464654705349400160575768913510400000000000 + 
  (164102602033403989990455875368017953173363680474191*h^60)/
   79959294215158830375704259723264000000000000000 + 
  (65617694831795333488760806496470850647562792201*h^62)/
   8416767812121982144810974707712000000000000000 + 
  (40454013646022199095455506250963754159354407*h^64)/
   1629051834604254608673091878912000000000000000 + 
  (180373869967550711458252017963797141*h^66)/
   2723099695382116187504640000000000000000 + 
  (8741960830290521602098795784980961*h^68)/
   59249861503918571991859200000000000000000 + 
  (30065319937031919870915189204913*h^70)/
   110035457078705919413452800000000000000000 + 
  (428474725274388362486006011*h^72)/
   1025175065950676267827200000000000000000 + 
  (5364611107841212406728639*h^74)/
   10251750659506762678272000000000000000000 + (2658733588653105594439*h^76)/
   5021265629146169475072000000000000000000 + (27739294018753477*h^78)/
   65211241936963239936000000000000000000 + (1293530054434987*h^80)/
   4890843145272242995200000000000000000000 + 
  (26331321161*h^82)/214982116275702988800000000000000000000 + 
  (37631*h^84)/947892928905216000000000000000000000 + 
  (11*h^86)/1371059415023616000000000000000000000 + 
  h^88/1316217038422671360000000000000000000000, 
 1 - h^2/12 + h^4/288 - h^6/10368 + h^8/497664 - h^10/29859840 + 
  h^12/2149908480 - h^14/180592312320 + h^16/17336861982720 + 
  (257927925790663444437288258407281461277259372449*h^18)/21129300541440000 + 
  (3737180118310969691759750896395034428745900133881*h^20)/
   18446214758400000 + 
  (1797112799051958451705066909658203632585247785506874287*h^22)/
   2489242896787046400000 + 
  (377213217564922616432242593851103464173566943200599950527971*h^24)/
   395958889106121896755200000 + 
  (715893953249403550334638634169600735220746649692979587710981*h^26)/
   1187876667318365690265600000 + 
  (287168444918910557305102928229134639874024549886340874759383*h^28)/
   1350918562832651177164800000 + 
  (32524189722058588618188322839913441016908312430516436698719505671*h^30)/
   704814741786679098662191104000000 + 
  (11643832311380213745050191504461174489157565785727475521611755131*h^32)/
   1762036854466697746655477760000000 + 
  (13892267962041472737425100363964995880772596603033476548589074669*h^34)/
   21144442253600372959865733120000000 + 
  (368975047655883377059131600479104628750277905131276039646650906661*h^36)/
   7823443633832137995150321254400000000 + 
  (1943221089048804210449553663511694161220946271290700460960437571*h^38)/
   770991304612004069264326656000000000 + 
  (806401397459611057362640388223186307941602016108870873819909182417*h^40)/
   7846577472534329801049959301120000000000 + 
  (331015574217575802086577639624488391347437506527236862347249677967075219*
    h^42)/101477950353157914283805677950908497920000000000 + 
  (286688696750516255557754216158464909826968327738962831734268819681449*
    h^44)/3499239667350272906338126825893396480000000000 + 
  (874802498555468925010471106464704547220433261801839796510007897953683*
    h^46)/529940407399824663482096318188077711360000000000 + 
  (194504022930665980036883582886360802979192576153047050131948582343301*
    h^48)/7207189540637615423356509927357856874496000000000 + 
  (661704720816199370396608350344141148349095438344720634006347479763081*
    h^50)/1830858633307136176094597279933649125376000000000000 + 
  (2193636708928531121966060588695290644727336562749445047267829673137*h^52)/
   548903458728445081807857985279914147840000000000000 + 
  (18102728895555621312880161399401610183635394116055809094241631549*h^54)/
   492892901715338440807056150047269847040000000000000 + 
  (35963388057728686036055911098300068066966781939472420602960163*h^56)/
   127513965019505532518029108334039138304000000000000 + 
  (4011544465093045142803352587503587140081837440545272376419*h^58)/
   2207293699264723677484441242760642560000000000000 + 
  (17550141787740429279359057876653514187351319876797078751*h^60)/
   1780075563923164256035839711903744000000000000000 + 
  (20709467130194528017652546807214315656754560704673023*h^62)/
   458896818973955026504041838411776000000000000000 + 
  (1040082435175002848750664945688639803700589082301*h^64)/
   5959698947713701642909634265088000000000000000 + 
  (3093883764111350644595336263279376405811363347*h^66)/
   5424617618042812021719605182464000000000000000 + 
  (23410889963850700998747559703779788617476339*h^68)/
   14873951533343194253102143242240000000000000000 + 
  (10297937276094026771925690620359246637*h^70)/
   2813080380968655678917836800000000000000000 + 
  (224547817888281212147329827731759*h^72)/
   31395986394739460702208000000000000000000 + 
  (340447609020797196261983987519*h^74)/
   29146515721182303737610240000000000000000 + 
  (236384227766666743572115447937*h^76)/
   14926548960241846459564032000000000000000000 + 
  (65162725944213643850432329*h^78)/
   3690630237422434564177920000000000000000000 + 
  (617161770987662481629*h^80)/38625120224201303654400000000000000000000 + 
  (84562637025742271*h^82)/7336264717908364492800000000000000000000 + 
  (473913807083219*h^84)/73362647179083644928000000000000000000000 + 
  (34905128371*h^86)/12898926976542179328000000000000000000000 + 
  (58673*h^88)/73708154151669596160000000000000000000 + 
  (253*h^90)/1727534862929756160000000000000000000000 + 
  h^92/78973022305360281600000000000000000000000, 
 1 - h^2/12 + h^4/288 - h^6/10368 + h^8/497664 - h^10/29859840 + 
  h^12/2149908480 - h^14/180592312320 + h^16/17336861982720 + 
  (41426507918835017185993973696944505214395036469719*h^18)/
   136837374935040000 + 
  (19804167467197794596220746588707644555442483100734590059*h^20)/
   1659495264524697600000 + 
  (3919638094654867605647523878221314114309122241855359569*h^22)/
   55316508817489920000 + 
  (7042158204920213298889987623638869984577837413964537149833419*h^24)/
   51646811622537638707200000 + 
  (69636494590566285162541881100520974755460933242574039294511917*h^26)/
   593938333659182845132800000 + 
  (27815343575483332684167256371269718595780633473613144944388554991*h^28)/
   516726350283489075265536000000 + 
  (418934167309641220588347136572364219299062131961644967603888436883*h^30)/
   28354616048889389026639872000000 + 
  (383265173341150423492353965311336207198514296220736202191629002241*h^32)/
   146256023493283212172984320000000 + 
  (133289652313465919181837860488454458665609254586453677767388831278511*
    h^34)/419364771363074063704003706880000000 + 
  (12808732230623088157020644856425983095094903606310997936846833713984201*
    h^36)/465494896213012210711444114636800000000 + 
  (5728867587030279649754454704452032950661332445333238015550694986449567*
    h^38)/3258464273491085474980108802457600000000 + 
  (11090982379833844899357832304878263272504707223872606458221688590650070801*
    h^40)/130257109332806141862329849378242560000000000 + 
  (10017894680640142733610680458327337788853074445340964220689320007344063480\
1*h^42)/31365911927339718960449027730280808448000000000 + 
  (32589595566165622579944134544903181172831984479502128540678794751227423565\
9*h^44)/3450250312007369085649393050330888929280000000000 + 
  (72492584681432722352300986309845711054805275342832742405211613709557014382\
3*h^46)/324323529328692694051042946731103559352320000000000 + 
  (83383362147512635946400081812383462572094268812518235387684408282965937133*
    h^48)/1945941175972156164306257680386621356113920000000000 + 
  (2705287375850253236917185955784705557133668241313916142946941013713563*
    h^50)/4023152056177297285765196929147129036800000000000 + 
  (16503857324013418265334683936898835551763228060107609991515623982193673*
    h^52)/1893991689628071906304755806827912888320000000000000 + 
  (506481361268387302097167575899939314362197310541792806677766394146573947*
    h^54)/5391878675089516038598588989404596674232320000000000000 + 
  (184225711071560073479776637290169628703278244126836670743537192676037*
    h^56)/217365769656464252395911762170846002544640000000000000 + 
  (932202496582604395870304433435196732249873322671761076229684820379*h^58)/
   144910513104309501597274508113897335029760000000000000 + 
  (802659527484847455144054837302915938046754050407584897419969098217*h^60)/
   19461818911102031900564192659482723483648000000000000000 + 
  (1545458848460222682875553663138745182789175582202828371607*h^62)/
   6897792810202261492138878883627008000000000000000 + 
  (244472369689410712757812694964494571784612802929141877*h^64)/
   236495753492648965444761561724354560000000000000 + 
  (3007066854025354188999274718429866852495155658336649*h^66)/
   741294861419465812044990662049792000000000000000 + 
  (169542283672103012387607213814873542060121400813719*h^68)/
   12515367790198773450110231956684800000000000000000 + 
  (101404830219696945417124390415741812516534550303*h^70)/
   2634814271620794410549522517196800000000000000000 + 
  (11606657235355322241799092269188441919070420059*h^72)/
   124941192880082831726058003234816000000000000000000 + 
  (176422612376583782227980160367918491699*h^74)/
   928316525719656374042886144000000000000000000 + 
  (188661286985153996310027959622217141*h^76)/
   574672134969311088693215232000000000000000000 + 
  (586589656283577740540476027855651*h^78)/
   1231440289219952332914032640000000000000000000 + 
  (725874893859977515002433311167*h^80)/
   1259427568520405795025715200000000000000000000 + 
  (2361386196096518413975967*h^82)/
   4100700263802705071308800000000000000000000 + 
  (960464739064516670807*h^84)/2048676376691637145829376000000000000000000 + 
  (418187616385607599*h^86)/1369436080676228038656000000000000000000000 + 
  (682499714846063*h^88)/4401758830745018695680000000000000000000000 + 
  (11422123403*h^90)/193483904648132689920000000000000000000000 + 
  (364649*h^92)/23033798172396748800000000000000000000000 + 
  (23*h^94)/8637674314648780800000000000000000000000 + 
  h^96/4738381338321616896000000000000000000000000, 
 1 - h^2/12 + h^4/288 - h^6/10368 + h^8/497664 - h^10/29859840 + 
  h^12/2149908480 - h^14/180592312320 + h^16/17336861982720 + 
  (95545130364978313570103739562414525293895613037067*h^18)/
   20630865759436800 + 
  (5413149283411880548074169409696797714110642437866306194943*h^20)/
   9293173481338306560000 + 
  (115185648454661073913200659004240200536430922585880026193697*h^22)/
   18586346962676613120000 + 
  (46332174809686694506118682836874230720676681413324068234997821*h^24)/
   2582340581126881935360000 + 
  (93778398485227061428004183562471157266182457688832260508926349*h^26)/
   4399543212290243297280000 + 
  (118109212494631521484497702874948738875649825949286536908643328653*h^28)/
   9186246227262028004720640000 + 
  (316143458048442761963757811418284544266191988596952878457287162031517*
    h^30)/70481474178667909866219110400000 + 
  (109625754450708450890412485699888647540469196441537147676926192269*h^32)/
   110950766121476442134937600000 + 
  (866395975745889544454294970394237516539969666703242434052309459815629*
    h^34)/5920443831008104428762405273600000 + 
  (1706530351934399823127972823188903095898857561443049768160973489190894569*
    h^36)/111718775091122930570746587512832000000 + 
  (216992550186117022340473990119552766898384106996811526436236613320752099*
    h^38)/186197958485204884284577645854720000000 + 
  (99572633732948069926669542551384438268939506057736198346228734873763318175\
9*h^40)/14886526780892130498551982786084864000000000 + 
  (38636894698764035171393534983255803977285500835258832053235787584191300005\
69*h^42)/1306912996972488290018709488761700352000000000 + 
  (84933746015579635420634815203141580062089140116779894814347264649738300909\
7769*h^44)/8280600748817685805558543320794133430272000000000 + 
  (55230278593909169049793181673764511182461948961860577278841508852068139052\
1609*h^46)/194594117597215616430625768038662135611392000000000 + 
  (61764013953454818885210101336760923747072776025698507185821515335373884496\
57*h^48)/97297058798607808215312884019331067805696000000000 + 
  (45167788411035621660432214934543011458395968092492339900164063072754329096\
29*h^50)/3891882351944312328612515360773242712227840000000000 + 
  (75847085674013762853127288801285328614168750834211063622643474797242986080\
2503*h^52)/43316650577140196217457295965406191387095859200000000000 + 
  (68062856837177589932433093629957995771471010780816524220552845693947084421*
    h^54)/309687390569243998114380495801699911545651200000000000 + 
  (25117343085988040167970906311680632208814543285152352535981737880839945648\
9*h^56)/108700274089804643338147554026396668952523571200000000000 + 
  (28892688250719481455795174131328669902970489616032044047677164314361789*
    h^58)/1411691871296164199196721480862294401980825600000000000 + 
  (500833697959439445895770008292945819093473755449842662585511538505630381*
    h^60)/3263747031391810749724615108995252728207769600000000000000 + 
  (1527366770728963653866905838943923525978359189693141344806580430426021*
    h^62)/1562135331264456427218619197467813271620812800000000000000 + 
  (434074654543617368278468275951100052815929642780768914879598139487*h^64)/
   81739639426628533982369609169827438631321600000000000000 + 
  (114230377274729182963917613197813461123358201428066720521*h^66)/
   4635316768455919722717326609797349376000000000000 + 
  (5443419771149782559843759947037727932097788394917432512657*h^68)/
   55623801221471036672607919317568192512000000000000000 + 
  (153949582301488859860505124480162148149460671315008551*h^70)/
   462567993525746666716074173119070208000000000000000 + 
  (67937718472094271724293043390852253452583039124317*h^72)/
   70086059625113131320617298957434880000000000000000 + 
  (149714349561503668702449196705183680892274978831*h^74)/
   61970831668521084536124769604468736000000000000000 + 
  (308441021922626839076081695376304293314662751*h^76)/
   59971772582439759228507841552711680000000000000000 + 
  (270115111179989388969539225358653612281*h^78)/
   28963475602453278870138047692800000000000000000 + 
  (4451818788029737610970257908819072439*h^80)/
   310322952883427987894336225280000000000000000000 + 
  (5776724913450476976799169320823233*h^82)/
   310322952883427987894336225280000000000000000000 + 
  (16626985597609573244717193534211*h^84)/
   822154316730120902992786882560000000000000000000 + 
  (8569220733120888970547137*h^86)/
   470555355271360406932684800000000000000000000 + 
  (7325607500539723859*h^88)/546313700451103238887833600000000000000000 + 
  (6011094247093939*h^90)/758456906220680144486400000000000000000000 + 
  (19347230117563*h^92)/5282110596894022434816000000000000000000000 + 
  (591151373*h^94)/464361371155518455808000000000000000000000 + 
  (2902241*h^96)/9287227423110369116160000000000000000000000 + 
  h^98/20730418355157073920000000000000000000000 + 
  h^100/284302880299297013760000000000000000000000000, 
 1 - h^2/12 + h^4/288 - h^6/10368 + h^8/497664 - h^10/29859840 + 
  h^12/2149908480 - h^14/180592312320 + h^16/17336861982720 - 
  h^18/1872381094133760 + 
  (93397152189016757260759524099306099597276080131153910749*h^20)/
   4168276959559680000 + 
  (685710944409669050563251149917015383373310029143067578812077*h^22)/
   1444307966487429120000 + 
  (880383623851856051570732622508723460363038905634045878991563209*h^24)/
   408899633178885488640000 + 
  (11599894766340850713895799371298835891936206976370034008540981991389*h^26)/
   3216404514585113253642240000 + 
  (122011705671663909629766978352646786329251680390614352493825171943*h^28)/
   42206213087315965771776000 + 
  (146932299208925269811893669512635376209952691042757873779522076699295163*
    h^30)/113854689057848162091584716800000 + 
  (5869335211611496313541572765664062673766441018020433265981506610883221*
    h^32)/16560682044777914486048686080000 + 
  (175485073992786821930798453170112490682000407416566612067973047451433321*
    h^34)/2732512537388355890198033203200000 + 
  (755374401278829463591078516518430088935189331286523432052540320676139629*
    h^36)/93410347066156296463834939392000000 + 
  (13287115507089485848722867790154271384979461141533174526990102517846729632\
17*h^38)/1804687905318139647681291029053440000000 + 
  (12026058178440319126513986905732840936206041275152267892695072886684377047\
77993*h^40)/24047466338364210805353202962137088000000000 + 
  (37622586152894410411492963529701609745753229748429459431339752377384410617\
603597*h^42)/14476574735695254904822628183206526976000000000 + 
  (22395747320759109909622100850616399956588089848711137868368738635802387279\
717481*h^44)/212323096123530405270731880020362395648000000000 + 
  (87278077815928085157825527646551130959470921493033093427815095608383622417\
358733*h^46)/25660762760072388979862738642460940959744000000000 + 
  (66155075549377844759903395204841088828719682032003611112019505473984006496\
1203*h^48)/7484389138354446785793298770717774446592000000000 + 
  (57537222337964554546907818682928539902590219519404081528844714391926125156\
51*h^50)/3070518620863362783915199495679086952448000000000 + 
  (54547104829865848107827145757866434643080529861702428344751731335958880924\
740163*h^52)/1666025022197699854517588306361776591811379200000000000 + 
  (12646900884440824026087106852824565151207758328832833009029625979515613403\
67801009*h^54)/2658975935427528967810070936953395440530961203200000000000 + 
  (89261227423594260077252739084115095903205072873396240848409719665886582593\
3859559*h^56)/154220604254796680132984114343296935550795749785600000000000 + 
  (34239280928382032070672657629567065312816752521861955006077127176466093830\
3*h^58)/5766592789910060654543636818376481111539712000000000000 + 
  (11574162466531556656958763900269038155558708934057302060947185329387978740\
1611*h^60)/224194315310222076884929330179443129714579865600000000000000 + 
  (10281793155233957239155829153171261738554299454531884337678270946016112739\
169*h^62)/2690331783722664922619151962153317556574958387200000000000000 + 
  (58272647928916905300948613903681594022661113143326847475701470808915987*
    h^64)/2410151653950875630565869618950340476214968320000000000000 + 
  (567175653210619429744816336379534808453860844762088267629742719480931*
    h^66)/4325913225040033183066945469910867521411481600000000000000 + 
  (61451328920239163819099844444787765186973061545560343097353911697*h^68)/
   100602633140465887978301057439787616777011200000000000000 + 
  (628698752416658546190642002378418353461705817697920913105113*h^70)/
   256725236406789400027421166081083965440000000000000000 + 
  (112429204572366073034374625155727459833998457965220703*h^72)/
   13294396209723846408498197991260160000000000000000 + 
  (752068290518977715138439493363150708832133295598640911*h^74)/
   29889008812432861541654023493847613440000000000000000 + 
  (8342136043352549557808573538353815062402096287377*h^76)/
   129389648538670396284216551921418240000000000000000 + 
  (4267222312599650027836437295996834588898529707029*h^78)/
   30032018423975602505968157577550233600000000000000000 + 
  (1859770230889634928447483041730317828448871147*h^80)/
   6919819913358433757135520179159040000000000000000000 + 
  (872096778276654384553970933380664585749*h^82)/
   2005163695554457767932634071040000000000000000000 + 
  (27032501676039104607335505152275087*h^84)/
   45089659820669023882083041280000000000000000000 + 
  (3194976922678227326183371308128359*h^86)/
   4565328056842738668060907929600000000000000000000 + 
  (81396820389422011523298314987*h^88)/
   118579949528382822547036569600000000000000000000 + 
  (912058587880917246810823*h^90)/
   1628845460554709100920832000000000000000000000 + 
  (2479982156371770722489*h^92)/
   6618800601619135394217984000000000000000000000 + 
  (27557962079816089*h^94)/136522243119722426007552000000000000000000000 + 
  (1847872357313*h^96)/21670197320590861271040000000000000000000000 + 
  (33299072417*h^98)/1225914019850568723333120000000000000000000000 + 
  (42672487*h^100)/6965420567332776837120000000000000000000000000 + 
  (13*h^102)/14925901215713093222400000000000000000000000 + 
  h^104/17058172817957820825600000000000000000000000000, 
 1 - h^2/12 + h^4/288 - h^6/10368 + h^8/497664 - h^10/29859840 + 
  h^12/2149908480 - h^14/180592312320 + h^16/17336861982720 - 
  h^18/1872381094133760 + 
  (38124003125614428716378673381597878401715077337240966950323083*h^20)/
   61120487127263477760000 + 
  (241550769974646542446440911945764847085928814585315547673853111*h^22)/
   7761331698700124160000 + 
  (13976952571667932106756648612643465357411804510342690116257797960203*h^24)/
   59933003377362358763520000 + 
  (552966005562228472675826703107259433952685481070283636280650135662149*
    h^26)/978905721830251859804160000 + 
  (2390480416244507172587271874263629168518410244902571711969167757023571709*
    h^28)/3917580698764667942936248320000 + 
  (42683512951272634883619009820988111090849562610622496362596095929121860194\
9*h^30)/1214450016617047062310236979200000 + 
  (88119522954443775917466156653691743016949392229661498600893056901842966041*
    h^32)/728670009970228237386142187520000 + 
  (351833190282823084591731518455168367678928677444551040411629214019288833*
    h^34)/13086745868718179550756864000000 + 
  (84334848901067059403551659660397114037027825484028360002916709498965656303\
133*h^36)/20625004632207310259214754617753600000 + 
  (16929094874576534653979927888735248579512133660577098292585606370841794767\
56649*h^38)/3809896689004961478438281061335040000000 + 
  (61328923930358962382810988128322328980090733011550056695781349816499268840\
24938159*h^40)/171826340674123762677566475866210304000000000 + 
  (86635707888945406191516119776416005232747134042367332885985082365078572953\
22086771*h^42)/3978440657147019428149808402748407808000000000 + 
  (16008429500695522961355431010586420404365328315993812188768315792659887742\
551671709*h^44)/155159185628733757697842527707187904512000000000 + 
  (17350907398928899495316571323668723771106324221754745151907413678506559763\
228145989*h^46)/4487681061261837914952983878300204007424000000000 + 
  (49031143468248546031120870859353741891777996560433488242274462610961930644\
994697001*h^48)/421343388529583670903919041907074709585920000000000 + 
  (72043577412805551805643291960142563218127758705711315713788456929717844002\
20985783*h^50)/2528060331177502025423514251442448257515520000000000 + 
  (10661821433186249840908872538410699963265989664324046364042778731198331289\
435355732317*h^52)/
   185706255807636943783560509882459364100575068160000000000 + 
  (15227591032941531929600429422421379746242066475703369841075753119694903652\
0004631501*h^54)/158529730567494952010356532826489701061466521600000000000 + 
  (24542368789521711345428996634019577824076300250866653462098102430336657462\
1415359047*h^56)/
   18241146739814661090998121051357702054395196211200000000000 + 
  (99820397236369076435993907054345167513986894389108844210684305401870620296\
486669589*h^58)/
   628306165482504993134379725102320848540278980608000000000000 + 
  (12279982530145298504654539446769292110916948761796176217022577646989209506\
4250611643463*h^60)/
   77187412429525738406558549228820116243173272767692800000000000000 + 
  (22731363928202105305366824806224894321685798370279505494969829224752310706\
2334861*h^62)/
   16739842209829915074074723320065087018688629964800000000000000 + 
  (87412630513745510508876435605451783360311749015652493749065619009517340128\
17*h^64)/88104432683315342495130122737184668519413841920000000000000 + 
  (10424606438146321012483380479918800778628616252447792584058646606310472430\
399*h^66)/16739842209829915074074723320065087018688629964800000000000000 + 
  (1883124643007221564611624039967896686443220534252233378868936622163867*
    h^68)/559173442441254289288483008184501341546086400000000000000 + 
  (2070559526723902294237125383103665516851227674950272945062388285322873*
    h^70)/131658228588174922962907036040765533260349440000000000000000 + 
  (35789402361436396320131656003562162510905611028978139818165050715591*h^72)/
   563374745586608972678485921662810653951262720000000000000000 + 
  (1774740742283836062017658961574566266217786387911620358521711*h^74)/
   7987007354877892445297547389189278924800000000000000000 + 
  (16133458255450441023046091092723929231247916421219810447061*h^76)/
   23961022064633677335892642167567836774400000000000000000 + 
  (492996642859408906716204541635480607994357160816272801*h^78)/
   278964082249373374388770885942577725440000000000000000 + 
  (38175694428017857393255846112670510004146888229824767*h^80)/
   9510139167592274126889916566224240640000000000000000000 + 
  (2628935106726483959624180745862490889082256452739*h^82)/
   333689093599728916732979528639447040000000000000000000 + 
  (4057790509601570309399599107650310699550472939*h^84)/
   304472076187771085313962887882997760000000000000000000 + 
  (1100178296564292801209070082070770905709*h^86)/
   56812971374042970091424632012800000000000000000000 + 
  (535983344261610853709355777430938271*h^88)/
   22279596617271752977029267456000000000000000000000 + 
  (257651934730392957031090228083451*h^90)/
   10145173459650530373468684288000000000000000000000 + 
  (51977140789981893178626158003*h^92)/
   2299732354489848679700103168000000000000000000000 + 
  (20142106787077934287145267*h^94)/
   1200409745475470464678625280000000000000000000000 + 
  (4069880560055837385251*h^96)/
   397128036097148123653079040000000000000000000000 + 
  (33726660574684403*h^98)/6674420774741985271480320000000000000000000000 + 
  (87545931404977*h^100)/44694781973718651371520000000000000000000000000 + 
  (273615932551*h^102)/476744341052998947962880000000000000000000000000 + 
  (3694597*h^104)/30957424743701230387200000000000000000000000000 + 
  (13*h^106)/829216734206282956800000000000000000000000000 + 
  h^108/1023490369077469249536000000000000000000000000000, 
 1 - h^2/12 + h^4/288 - h^6/10368 + h^8/497664 - h^10/29859840 + 
  h^12/2149908480 - h^14/180592312320 + h^16/17336861982720 - 
  h^18/1872381094133760 + 
  (745941796503247098798520464196510835288579720203685648929736557*h^20)/
   69851985288301117440000 + 
  (1429872829637239977150473396319781343819852984685716395945353569*h^22)/
   846690730767286272000 + 
  (1348492167352625170589635793450902642908913780978043804841956449402303*
    h^24)/59933003377362358763520000 + 
  (135450809260068398086526991827735218848073685390092511233889865795913*
    h^26)/1664805649371176632320000 + 
  (4982248847950473582440935629181177305606584888064109477076154520512629147*
    h^28)/41353772330380027546828800000 + 
  (13075584758610735079484300077334522235517593322332756541907641486691037019\
07*h^30)/14457738293060084075121868800000 + 
  (81669877945104767080332516308417648326153618090944167350419915705597077171\
33*h^32)/208191431420065210681754910720000 + 
  (37262210272501548208922963381474446587851983597527073020247353435497285850\
887*h^34)/3469857190334420178029248512000000 + 
  (44539964418750374924402765485027829983627896329258688208784508099036576867\
644471*h^36)/22531517665436557426032925212672000000 + 
  (13651244229482985275532049754936219123685238479944730319939720797330738854\
5658801*h^38)/531994167100585383670221845299200000000 + 
  (38179984893474877659272848564670784839342454110452877766776358936931804840\
676382814789*h^40)/1566520664327725732463008650104930304000000000 + 
  (35182921307755746797537238691250706279318061243346588113340036702564969762\
73472738596787*h^42)/2017069413173538850071952860193442758656000000000 + 
  (19429761097595498617615816240735068199201865285447352164562464268540891700\
6987619168257*h^44)/2017069413173538850071952860193442758656000000000 + 
  (63500555336082721845254486828817290367153420125997832805755212471323405100\
0942557535119*h^46)/151683619870650121525410855086546895450931200000000 + 
  (33116523798012236144405828014117059857446709343966004733378897271024172226\
4560339976259*h^48)/2275254298059751822881162826298203431763968000000000 + 
  (12141225440735211708127327002523526572016122264618894942113528668383600140\
86627657917669*h^50)/295783058747767736974551167418766446129315840000000000 + 
  (70926655439372520920001720066876626191513500760625930949323969348051852059\
9689632336041*h^52)/7465001006491280980786291368187915068977971200000000000 + 
  (22009345151531965056349988873496035896287040524075572019113188834815820218\
690355810021319*h^54)/
   12070906627496401345931433142359858666537379430400000000000 + 
  (96034848123683283376472620189780014574091312865725749540664930000298119965\
98789310043359*h^56)/
   328177773935058411592510838557908657496485003264000000000000 + 
  (20432205792623320239429888907346639978208632084561413202736354056621728370\
9430023121189259*h^58)/
   516333030991158567572217052664442954461136405135360000000000000 + 
  (51707756187444353550365225495971365067589964320162820038171501194217865645\
7646238624409453*h^60)/
   113943323110252280504919763147305885882779593133260800000000000000 + 
  (11171415341570327738043438943905094179477264168822776232279676601905104530\
916481709*h^62)/
   251726950523758121414657493534813338626896691200000000000000 + 
  (64346793841151082749558423711006545871735934529041788568098374699409979060\
120686679287*h^64)/
   173035517973881875109208176293179161687992831259443200000000000000 + 
  (76931512662780932205342627455630613737940728225694244957878460194950435883\
490949*h^66)/28696872359708425841270954262968720603466222796800000000000000 + 
  (47877312204221538126223235359860054601638035848094111237444504936165324053\
4569*h^68)/28696872359708425841270954262968720603466222796800000000000000 + 
  (17733618955645139633394309741916505382043362141049388877891927638887980909\
1363*h^70)/1972909974729954276587378105579099541488302817280000000000000000 + 
  (
    283551846253430287974148310621827953069923608913825741481648704484805840573\
*h^72)/674842463106245176558443493306095333340191129600000000000000000 + 
  (25318862715039174247603257825793430321487221210095029074455844132954297*
    h^74)/14831702485851542341943813039694402930553651200000000000000000 + 
  (2914164097363909867112063431118015608706395223265221625218947494311*h^76)/
   482892639074236262295845075710980560529653760000000000000000 + 
  (1412939452623695135448985678762646535378178298077367405459*h^78)/
   76066736713122785193309975135135989760000000000000000 + 
  (1065027698077256550868637600446341279707095800152561457481*h^80)/
   21393769700565783335618430506756997120000000000000000000 + 
  (68046479674381536019787742710450940610483863531543329*h^82)/
   586058996322212971404980852820541440000000000000000000 + 
  (9402071330816000156676662482930395858582697306444543*h^84)/
   39942584503887551332937649578141810688000000000000000000 + 
  (173677544754875726953540058155637527635162089581*h^86)/
   419494860525373495321459978861019136000000000000000000 + 
  (4275081759456310686132878423231904768756996007*h^88)/
   6785377697898898472711172929963950080000000000000000000 + 
  (1609924572828388238747799956648493730453*h^90)/
   1947873304252901831705987383296000000000000000000000 + 
  (1006511131676737016490391336860805027*h^92)/
   1082151835696056573169992990720000000000000000000000 + 
  (4717397896335335816553581537653093*h^94)/
   5287084682972162114630537183232000000000000000000000 + 
  (745381982845922864760043794853*h^96)/
   1029951561617953658694260490240000000000000000000000 + 
  (778101020992814946381644519*h^98)/
   1584540864027621013375785369600000000000000000000000 + 
  (15592617685632282946997*h^100)/
   56732576585306874807582720000000000000000000000000 + 
  (178059945089097703*h^102)/
   1430233023158996843888640000000000000000000000000 + 
  (9728453482621*h^104)/218913217830458700595200000000000000000000000000 + 
  (24554214019*h^106)/2043190033084281205555200000000000000000000000000 + 
  (827963*h^108)/358221629177114237337600000000000000000000000000 + 
  h^110/3553786003741212672000000000000000000000000000 + 
  h^112/61409422144648154972160000000000000000000000000000, 
 1 - h^2/12 + h^4/288 - h^6/10368 + h^8/497664 - h^10/29859840 + 
  h^12/2149908480 - h^14/180592312320 + h^16/17336861982720 - 
  h^18/1872381094133760 + h^20/224685731296051200 + 
  (27484397926613402007953575378561617835555696206342696940593515159927*h^22)/
   381010828845278822400000 + 
  (7972063406520709959824091807131905341335491154008872975169401778110512719*
    h^24)/4195310236415365113446400000 + 
  (8151418085470397656850225902404775993243823031982710079869114399940725007*
    h^26)/762783679348248202444800000 + 
  (25648311314612146122974651497150894317072685452786333132359796680427822973\
73*h^28)/115790562525064077131120640000 + 
  (17124897016309285660153173904217602952863700404824929623461549352187598970\
573393*h^30)/780717867825244540056580915200000 + 
  (12006230038234402525912632194224511683577298275113220464688828043448861231\
850999*h^32)/993640922686674869162921164800000 + 
  (59633856661034546173113826769408826249307405686339253788549554863769713385\
491471*h^34)/14573400199404564747722843750400000 + 
  (57673130755372453491265677092968435486483041466807819585363706727741594453\
0072515447*h^36)/630882494632223607928921905954816000000 + 
  (61722343350272622917684540805100487853155178500455835593426253099603785497\
77997036487*h^38)/43479739494923518924831104329318400000000 + 
  (30538945244266074474852896965381091443213497277813024018210623116347187820\
243430339462331*h^40)/1914636367511664784121455016794914816000000000 + 
  (91125180948616505416551445837943067720229428741324021809642539080822795902\
30700358346908307*h^42)/6807609269460693618992840903152869310464000000000 + 
  (37504656924543020966204162188390090603600705168806692587833265859661653415\
786095506593718489*h^44)/
   435686993245484391615541817801783635869696000000000 + 
  (98568565132994143591546980019624657857744344964442054207092118041015280406\
75929139576087557*h^46)/
   2275254298059751822881162826298203431763968000000000 + 
  (79015349006871648947724561052886272519213289770598544379154690852362032206\
04540064496401343*h^48)/
   45505085961195036457623256525964068635279360000000000 + 
  (76795526323890006602594607728098781380117236051198021057762879145307217593\
2054450011775673*h^50)/
   136515257883585109372869769577892205905838080000000000 + 
  (46768320858495725480881180516587221774928767500402348668750724735524993998\
256588899807214991*h^52)/
   313530042272633801193024237463892432897074790400000000000 + 
  (54235863077350913068089049817527624927005653233133118001381011888570744592\
2833671176488299*h^54)/
   165733271773405968136358349780684558350627635200000000000 + 
  (22852224530895870697261720321315408117134771685362364296150131443703192544\
25965698565614941*h^56)/
   38118652507883372671362420449557448420644356096000000000000 + 
  (56433761995239187047667424216939938509968179201203113073389881097957719154\
08806188208230879*h^58)/
   6104429923048180109228181903421985668506046169088000000000000 + 
  (20504767356136122598883816261392179610658509105485102456231824987704242318\
11966770649847190607011*h^60)/
   169689111671916396222292232096753331017430519594457497600000000000000 + 
  (10807833801161403185683898821993442918008131409998956646239014076746619707\
976954459424901663*h^62)/
   80243905267299682955056225770848044302063612670771200000000000000 + 
  (15472043657488727788958236333937374952137348357890856119023529786735367173\
00296283393147457*h^64)/
   1202298512818524063258808535278469002763122603406131200000000000000 + 
  (26531826769709541121241396592662773603898572735375653488711215117363639220\
79220018036307*h^66)/
   250603163962173750158163565665983613479162031479193600000000000000 + 
  (14016121275067754836314242859989214916670410040165101689142724553630130997\
125591308679*h^68)/
   186162350371900500117492934494730684298806080527400960000000000000 + 
  (21227472982801262838026388124876881211768196243246429371012208246862267301\
43237789*h^70)/
   4571708631098376806436958920514327213379791355904000000000000000 + 
  (27104552305410581942948186840536593033849280717080999577871866259261776119\
046013*h^72)/
   10885020550234230491516568858367445746142360371200000000000000000 + 
  (11173025144631095330535196416613657775849331955288004788414958871105735126\
3569989*h^74)/
   9600588125306591293517613733080087148097561847398400000000000000000 + 
  (15469420282687359746774742083735932870457485030209772371474255708321105559*
    h^76)/325786016671980430062696858837425333336643993600000000000000000 + 
  (2680196119904255733666905010326856345254533644306361892945100736733149*
    h^78)/15827660729003097816811183425300016194492825600000000000000000 + 
  (15392449749493876691986964232379562510274891872990399969641824610651*h^80)/
   29140073047583222724749271810145378652651520000000000000000000 + 
  (1072003571420880573928621915742130393537939166660577780392433*h^82)/
   743617926143803779389771653476243210240000000000000000000 + 
  (7836819434861968149682754118034904161757352824723822230003*h^84)/
   2277329898815399074381175688770994831360000000000000000000 + 
  (523153370230448386748092344523959182777572585216087*h^86)/
   72874629636722407102604724645396480000000000000000000 + 
  (3860948258065096071248941249242012606817732583999088059*h^88)/
   295437392278754474514314683948669599744000000000000000000000 + 
  (157773275763974386178280465034530343301917762370227*h^90)/
   7616001519538246389198230305873330176000000000000000000000 + 
  (10006251206195366976863819686773859407159706499*h^92)/
   350967811960287852036784806722273280000000000000000000000 + 
  (175820966609296994318492340375688023191177*h^94)/
   5181342989312718872337926439567360000000000000000000000 + 
  (49059501938293766709039736483836427*h^96)/
   1411681860679153266462063329280000000000000000000000 + 
  (18097980721521577714184348765544743*h^98)/
   594797026834368237895935433113600000000000000000000000 + 
  (93048675169209534826405056240371*h^100)/
   4119806246471814634777041960960000000000000000000000000 + 
  (196588791271733062959795319*h^102)/
   13981242917890773647433400320000000000000000000000000 + 
  (14783075630721705942623*h^104)/
   2042372757071047493072977920000000000000000000000000 + 
  (778115155189594163*h^106)/
   257441944168619431899955200000000000000000000000000 + 
  (962271851544497*h^108)/
   965407290632322869624832000000000000000000000000000 + 
  (825977269751*h^110)/3309967853596535552999424000000000000000000000000000 + 
  (6379217*h^112)/143288651670845694935040000000000000000000000000000 + 
  (29*h^114)/5757133326060764528640000000000000000000000000000 + 
  h^116/3684565328678889298329600000000000000000000000000000, 
 1 - h^2/12 + h^4/288 - h^6/10368 + h^8/497664 - h^10/29859840 + 
  h^12/2149908480 - h^14/180592312320 + h^16/17336861982720 - 
  h^18/1872381094133760 + h^20/224685731296051200 + 
  (102680041765180142491017939425978849117711994639786501470179398879902327*
    h^22)/46102310290278737510400000 + 
  (187797093316031513578576325124812331288616430850940635258902476417877489*
    h^24)/1368631003615277875200000 + 
  (79703917962649547971142985236330441626117540688021016053749445580284982031\
27*h^26)/6292965354623047670169600000 + 
  (51775885577246981337005497035071220938243913045863554916022651407007294062\
243*h^28)/13730106228268467644006400000 + 
  (17362880073903719373952457370837919079817072764195577152363856383580018987\
3841927*h^30)/34737168757519223139336192000000 + 
  (12119573157526293597960521041984270341701791348184675439428335045374954743\
23121673491*h^32)/343515861843107597624895602688000000 + 
  (10211881460451147674792983940952629532567385569344029912573394922513742994\
84807724157*h^34)/687031723686215195249791205376000000 + 
  (26729357039114595193172837168656544872804844278537291274958906422243835834\
1003674791407*h^36)/660924518186139017830299139571712000000 + 
  (70115632290877760287073916956861875321704558932435297941005566129195936257\
25307049197563*h^38)/93138178812809853696875049800171520000000 + 
  (41424121204129778279955495232840020571742696606059823913169119925973882722\
55306452219049832199*h^40)/413561455382519593370234283627701600256000000000 + 
  (15619873017442935700529594268543013267758260899527535047262215117101957766\
4979355968255350919927*h^42)/
   158431633907448869678378842837012231225344000000000 + 
  (16488055719197519113310876957271863840689072008896920311736089202072931995\
18556734644982953389*h^44)/
   22342922730537661108489323989835058249728000000000 + 
  (87975264749866617797858146351776310635657372209443924710622591605788579039\
070356076870190149347*h^46)/
   20477288682537766405930465436683830885875712000000000 + 
  (48707564308149615552890732919618872347826892038706479236749022511779160155\
067521953030269729629*h^48)/
   245727464190453196871165585240205970630508544000000000 + 
  (67006680732407533901142735739440465738742741439040795650261072742887451846\
1113690583530485873*h^50)/
   91010171922390072915246513051928137270558720000000000 + 
  (41973826644147754787266593466177864256656911623153838605542196032566661056\
517903238622294031159*h^52)/
   188118025363580280715814542478335459738244874240000000000 + 
  (16166732406477274339589798655858199852029097040686195078729891373539181512\
6357093383511649972251*h^54)/
   28970175905991363230235439541663660799689710632960000000000 + 
  (38048349529654142171932139037410827760751736074389844225819293709004662520\
14037186240563729527*h^56)/
   32708263119667668163169044643813810580294834585600000000000 + 
  (19253792951479394040875385717650515522218201104983496523557406421823376270\
9564765140406899343443*h^58)/
   94458020914534997479636077874003357186356714405888000000000000 + 
  (19247572501003578042062061993501756756367407662084791380524124790235064527\
61889854808594281594226397*h^60)/
   63633416876968648583359587036282499131536444847921561600000000000000 + 
  (12618070708619566123563308866412494378618126466732271031643942078877259965\
2322786862414698304907*h^62)/
   329813628128117388187156913696313568546998094449868800000000000000 + 
  (53844196470666559589497984137822527003255187528373882243397563989533683675\
420206663795747478783681*h^64)/
   12981217042901604311005355755401629822833434748975998566400000000000000 + 
  (10617377714017149202862709178817952948876101633213902637159652841514587425\
381812183467197358909391*h^66)/
   274095205758315841845490134638644249373925638634116166451200000000000000 + 
  (15801857480773958505281055937336811494294635764787365047076289409154878362\
325667856701797993*h^68)/
   50496537538378010656869958481695698116051149343057510400000000000000 + 
  (63688573528941898582266324793112853289516064302590527881756163915866727047\
60188239637301*h^70)/
   2901720845877801317620841286658757629758718259232768000000000000000 + 
  (53538985930003046358305294710389874370074091307946638435050199153108261867\
1229972912901971*h^72)/
   39931824154772657275202234449119731782093904273127505920000000000000000 + 
  (11433335844587668525523260516748241102390874033519158525983953069000722648\
68239*h^74)/15986392625573483019274268451837843214895677440000000000000000 + 
  (36630821023240117794564864360597509754167937299290221829291954683900785615\
2557371*h^76)/
   1097210071463610433544870140923438531211149925416960000000000000000 + 
  (32545246944036692164917361310775805310143148562403903722264516357217646097\
59*h^78)/2382279931837863844545313581409450905235127009280000000000000000 + 
  (58721130865574908937866092450628040869328748379948226097011550907447612093*
    h^80)/11967649592031934165568456038925828571550187520000000000000000000 + 
  (1396624176251846733437247060391077055886683270629620373534594917025983171*
    h^82)/90217666155317657555823745524210092308609105920000000000000000000 + 
  (13237551909223284399879041234409526253480139567798246945382467034063009*
    h^84)/
   308418533135620829318746292838578687659663687680000000000000000000 + 
  (91441766017355657024932188238129942922266419896543185921456649*h^86)/
   874494681145113244562371464488062015242240000000000000000000 + 
  (5869187245210951239194829856053651416229441481248872201637253*h^88)/
   26234840434353397336871143934641860457267200000000000000000000 + 
  (8336001285498163014039133742556640803852374143889575960379*h^90)/
   19853392761132300687361946761350597102796800000000000000000000 + 
  (9786498545269380432516535653774385095466050747853282897*h^92)/
   14180994829380214776687104829536140787712000000000000000000000 + 
  (114718638393525689786518480834611308949989961066373*h^94)/
   115763223096981345115813100649274618675200000000000000000000 + 
  (19834229610627540209525163210978387245524674737*h^96)/
   16004132225389126052877387186535661568000000000000000000000 + 
  (27861894328753749901849658931484826053937*h^98)/
   20725371957250875489351705758269440000000000000000000000 + 
  (2794083637649371017626456405883905466839*h^100)/
   2220575566848308088144825616957440000000000000000000000000 + 
  (960695067615451276800055349056305937*h^102)/
   951675242934989180633496692981760000000000000000000000000 + 
  (89327122990610748691550234390113*h^104)/
   129773896763862160995476821770240000000000000000000000000 + 
  (5626929012086661516642389267*h^106)/
   14260867776248589120382068326400000000000000000000000000 + 
  (151597812086559613395713*h^108)/
   808779611800134807256899256320000000000000000000000000 + 
  (60985860786250279*h^110)/
   842537271824572686218035200000000000000000000000000 + 
  (3075072474389413*h^112)/
   139018649851054493225975808000000000000000000000000000 + 
  (408440945747*h^114)/
   79439228486316853271986176000000000000000000000000000 + 
  (244511*h^116)/286577303341691389870080000000000000000000000000000 + 
  (29*h^118)/322399466259402813603840000000000000000000000000000 + 
  h^120/221073919720733357899776000000000000000000000000000000, 
 1 - h^2/12 + h^4/288 - h^6/10368 + h^8/497664 - h^10/29859840 + 
  h^12/2149908480 - h^14/180592312320 + h^16/17336861982720 - 
  h^18/1872381094133760 + h^20/224685731296051200 + 
  (1149394809198220024952729796548355716744064770382677509849626045326965223*
    h^22)/27242274262437435801600000 + 
  (51567007080092014296327844847876896995859363442506311226326738925261706722\
5853*h^24)/62929653546230476701696000000 + 
  (43733787937212485033825680320593117434822356096117127986465577587716020435\
5393347*h^26)/3272341984403984788488192000000 + 
  (23181806056558110079249921482084075242049155272815737917253979973969207933\
43696911*h^28)/3926810381284781746185830400000 + 
  (61264923905852786530430551279651894908296227549417736968906612398928308654\
2861124797*h^30)/574742246715318055578107904000000 + 
  (28243369232198912746842778341284143098600303799562948091551330037529574184\
5268091753134461*h^32)/289864929966156792832207362195456000000 + 
  (32784894324714584117662064260364304217817550316549512051985018642436669531\
41445366411844787*h^34)/6377028459255449442308561968300032000000 + 
  (40370648947507499827434049603432315647119677718279644990332199636368936983\
825727183374150977*h^36)/235950052992451629365416792827101184000000 + 
  (19966372006352650262181382384611023422032493140057810286792768392443473898\
583638895339660091*h^38)/521573801351735180702500278880960512000000 + 
  (18407909933339494633581089447726805011760190120620471795840128473543652498\
51652423208312662630509*h^40)/
   304729493439751279325435787936201179136000000000 + 
  (12161372591269356454981657570335347526442490070299302146587705024765694449\
31422982980921643545641357*h^42)/
   1742747972981937566462167271207134543478784000000000 + 
  (63569147307850506741977473353013454933983343033900859926865599497599388201\
2724206843295280599869767*h^44)/
   10456487837891625398773003627242807260872704000000000 + 
  (17486882744025206728735538098811122489847626303992644114163920735335122413\
2705276150483933232196893*h^46)/
   42735211163557077716724449606992342718349312000000000 + 
  (47416638223697789318178976447399380012392833859009526732020854009813051305\
286101409704057771036667*h^48)/
   218424412613736174996591631324627529449340928000000000 + 
  (42417365923101065709465352405618768882458860301178015206405194459123977906\
80029338935019047081753401*h^50)/
   459510358036147478149079644399185165079050977280000000000 + 
  (60620178918816779832580476245401575964085095893325906323141511149267401504\
6142232271924160911967576239*h^52)/
   1899615820121433674668295249946231472436796740075520000000000 + 
  (18513842370272141976835944447011570970433607146772849625939708480348486455\
71397403542726796174337*h^54)/
   203930844886895724602071417063470904180010385408000000000 + 
  (72947622576877870560806095544444903929913342999339160060566732059832654380\
063004808900597395658673*h^56)/
   339650338208174603388967222212608436961879366041600000000000 + 
  (28350188622949558992246978123646962094581359979846765078433189007793794403\
903858515029127366574251*h^58)/
   6649218863549047441630696993201064481027180724224000000000000 + 
  (39971659759394701252472377732482705893828892429337505872093984061696177738\
940271502545375933948333888369*h^60)/
   558331915823724916602380892705446443992835903181763379200000000000000 + 
  (13818754425496253735228274622736674806737257813989506221790741698011431304\
1252883419452580936128652471*h^62)/
   134981342287054375442333842192525513932333954615371366400000000000000 + 
  (19259056917630706638739587329566032405428356249356628379879004649668720855\
335162563765385296495789217*h^64)/
   1535412768515243520656547454939977720980298733749849292800000000000000 + 
  (40273838495681231160335583322910118668446289553745579052509293066400667415\
875401737382911954536578213*h^66)/
   304247945515020562247020480301952508403480733703047059865600000000000000 + 
  (18310509457421465701926309837603408435359285509577040718990469179543886105\
29793893515634192748584571*h^68)/
   1514766367032230033314953029588444403540733865670489617203200000000000000 \
+ (55965100343049575272594993579457550617185333158793236501563522524861532195\
544782535595705374727273*h^70)/
   5835575348402853407033015769725974341509384564468279672832000000000000000 \
+ (11799592044548323151882951783784385497156833376579728955019276194309344196\
759875005332847887989*h^72)/
   177878125780350927862264498909715168847509209943931617280000000000000000 + 
  (13470452043840308924420456660970910640257225419019138864392797024367720909\
1488709220657849*h^74)/
   335734279956050138381075752918130895216644013277839360000000000000000 + 
  (32227414979512065897593767603462942359261430104228096795410862419299088002\
26674306610192989*h^76)/
   1514833071161698224375413797166606599217497787909611192320000000000000000 \
+ (69952020961280888528987257817328793234282694617467393167306753282013354383\
685691*h^78)/
   7058607205445522502356484685657632311807783731200000000000000000 + 
  (35227161624548397192720095208175838961699227028527433519275665618796673636\
656724533*h^80)/
   867149895188982439414494143633040129505586231377920000000000000000000 + 
  (38171918912923589103231686851047222043803486962672585359996970421001426265\
7591253*h^82)/
   2601449685566947318243482430899120388516758694133760000000000000000000 + 
  (15291383873969819768151092351690032754646507306683609446149595536503792641\
9*h^84)/327146034198884333186298249898985742697821634560000000000000000000 + 
  (2248199037385855341739954017633475874532473574781270614567149298140063623*
    h^86)/
   1711225409655702665897560076394694654111682396160000000000000000000 + 
  (155614721357698540929062411779050034149519764634238896797974609471729*
    h^88)/47755127711321934862257490504037990347302764544000000000000000000 + 
  (64977384557289937677544649817780573984003709221023060132325503*h^90)/
   9113840349403165327945310548014542094336000000000000000000000 + 
  (4886837537120374354260152590072504674610249756627442448779383*h^92)/
   355439773626723447789867111372567141679104000000000000000000000 + 
  (9864452634724764072660612142442857265815847459579435247223*h^94)/
   422685136204752208182544672983593357672448000000000000000000000 + 
  (191048362024866889490120796752080298992060170116338181*h^96)/
   5489417353308470236136943804981731917824000000000000000000000 + 
  (243791555691052562665930746811213803378864475439*h^98)/
   5360235673575305376561804320849264640000000000000000000000 + 
  (741492713036049389710991907507508707996406530403589*h^100)/
   14283688011159795002193068063983077949440000000000000000000000000 + 
  (9612067722363613574890124382267116783938577*h^102)/
   186528347615257879404165351824424960000000000000000000000000 + 
  (1768728647477635352351100219583149441769*h^104)/
   39970360203269545586606861105233920000000000000000000000000 + 
  (621437558355971505675016331415868031*h^106)/
   19033504858699783612669933859635200000000000000000000000000 + 
  (1562364798753192401830911491706947*h^108)/
   76134019434799134450679735438540800000000000000000000000000 + 
  (613681759570448194734947615317*h^110)/
   56473036393944412916712990572544000000000000000000000000000 + 
  (3478385760822949106532271*h^112)/
   727901650620121326531209330688000000000000000000000000000 + 
  (3331216379624988553*h^114)/
   1946261097914762905163661312000000000000000000000000000 + 
  (13176031494059179*h^116)/
   27108636720955626179065282560000000000000000000000000000 + 
  (501284449937*h^118)/
   4766353709179011196319170560000000000000000000000000000 + 
  (1199297*h^120)/73691306573577785966592000000000000000000000000000000 + 
  (31*h^122)/19343967975564168816230400000000000000000000000000000 + 
  h^124/13264435183244001473986560000000000000000000000000000000, 
 1 - h^2/12 + h^4/288 - h^6/10368 + h^8/497664 - h^10/29859840 + 
  h^12/2149908480 - h^14/180592312320 + h^16/17336861982720 - 
  h^18/1872381094133760 + h^20/224685731296051200 - 
  h^22/29658516531078758400 + (1241931854277922918959995566534934292389605363\
929400032773445325198148988322649*h^24)/3227161720319511625728000000 + 
  (93165590894689217466286599107977742042605450887236914446318817634842607169\
26582117*h^26)/755155842554765720420352000000 + 
  (51699874103284714650317533866256088771228756031764293412038654980759865180\
3435802057*h^28)/6135641220757471478415360000000 + 
  (23903718076948188491331584168294155220093075590796099410603007313192118319\
6322814304299*h^30)/1128957984619374752028426240000000 + 
  (11866063048254587994145942338293635929232659617664997744028660058889463751\
86524232883372779*h^32)/4675240805905754723100118745088000000 + 
  (36752423143755608122032491789941241354075821263883734578079241885730611749\
7619754108391686191*h^34)/2173986974746175946241555216465920000000 + 
  (16423049590255846646333536710054072651005468574177249630712313693009425017\
68965525803262943*h^36)/23741888449117033651398330286080000000 + 
  (96858513830757481857772322022322235263983743599301028758926056681435464741\
982493643396689181*h^38)/5189517294555387742641131807047680000000 + 
  (19046731901053259443361294793786722878030705038800496249715333796916985274\
769385392980834473652479*h^40)/
   5441598097138415702239924784575021056000000000 + 
  (34422041937818017860541715548309491042844635728150102308273439592664690758\
9140410511879862095862631*h^42)/
   724534911162113733285269098339994959872000000000 + 
  (19088238048818597777144629622811344264033743427147276659483149198032582176\
84572171256598259298750121*h^44)/
   39607908476862217419594710709253057806336000000000 + 
  (11914239477139249808197483725162885609488273719413858049676563351241698337\
999955437765445481072512767*h^46)/
   3177510312807584442299554981554387551256576000000000 + 
  (67402461300404009987968986160966143648935960270147810649623957700180402774\
087879048381757191782620259*h^48)/
   294872957028543836245398702288247164756610252800000000 + 
  (36789208064351204915472341152070513929837498716500491667680538202856032093\
686842740440475227934599953*h^50)/
   3309798497259165508876924209357876339104808960000000000 + 
  (68039409551464876854026204492130221906447385390079118977913781533117112033\
6492236330155238307440443217*h^52)/
   1554513764420158489908588584244051941437640540160000000000 + 
  (41468872473465103058195600340544965750741722638736249752677811719294077429\
281834651824943759123689564059*h^54)/
   2933230310481625527061338253593445655968583201587200000000000 + 
  (52883105704672832638124190873192618880244260408335636852336486335298303409\
1682630179419357780409381914181*h^56)/
   1396217627789253750881197008710480132241045603955507200000000000 + 
  (19444793273532355738612012450499973792001595882082771663511426261634946104\
4337786164571684687746193200559*h^58)/
   22882455566546103139441839864977313278394914064826368000000000000 + 
  (16051825901636498554633914421037388036520654315964172210089693817024788149\
17206289146853522845051437326509*h^60)/
   9970212782566516367899658798311543642729212556817203200000000000000 + 
  (76059092119630272126278826964197022142445642067819543274732824706576387548\
03763596642855274710092300849497*h^62)/
   2931242558074555812162499686703593830962388491704257740800000000000000 + 
  (60759850373235150525608607254741805927682330171222205677636483014927379041\
811411712223498237381641582063*h^64)/
   1697035165201058628094078765986291165294014389934043955200000000000000 + 
  (58980421151767445816276026833601230857080255618694294493998580660903957760\
9741222739596078973394996957361*h^66)/
   1386627700518747783403717177376166112427258995057084826910720000000000000 \
+ (19455449744681402619626626012737425032471885485442743465553228389005781855\
8795221658238580709677842730381*h^68)/
   44496262031571757228626745244160554354009057304070632505344000000000000000 \
+ (40107505161660138361747625083650995043462406228761673482073886368379434187\
8339507918803584262402493159*h^70)/
   10268368161131943975836941210190897158617474762477838270464000000000000000 \
+ (37871883553833574679170189566481966601030723539219694946066981708011658175\
4014309976947013307114322459*h^72)/
   12442162326564027209966950273933196519366306212194844787343360000000000000\
00 + (14898472865528260335876554267262485553714121969855100178994060060185239\
1613911349763343213717187181*h^74)/
   71761804960089143248649247979062657442885675049542358138880000000000000000 \
+ (48640256515475637153147354451413306920708876010947171597887138011696015606\
876075477575268807559*h^76)/
   3913318767167720412969818976013733714645202618766495580160000000000000000 \
+ (10627180994568816639198715155607060103904535846749691085955883403470472141\
5028515875041627357*h^78)/
   1623035433387533811830800496964221356304461915617440563200000000000000000 \
+ (19004058481315024148602239013087823819459426657931288501371835257439483835\
60573362496344594553*h^80)/
   62486864185420051755485819133122522217721783751271461683200000000000000000\
00 + (23182896002934093446294874719278176031926121657676339170995969645724482\
2469975129667*h^82)/
   185817834683353379874534459349937170608339906723840000000000000000000 + 
  (12363194589301709800972619604672002727146093129909692269627127410560978758\
6915122457*h^84)/
   27315221698452946841556565524440764079425966288404480000000000000000000 + 
  (19850904206615555386508209625137897683513565870788102343566558569102025778\
2971633*h^86)/
   13657610849226473420778282762220382039712983144202240000000000000000000 + 
  (22991262618675954373841788960022577728841028057854875401842283554479050822\
7*h^88)/5561482581381033664167070248282757625862967787520000000000000000000 + 
  (5198906102876698396149121948343699600766976425876945517126487081966743819*
    h^90)/
   49910741114957994422012168894845260744924069888000000000000000000000 + 
  (7285442203174432711451871648158056655991152909173042164496064986475869*
    h^92)/
   31339302560555019753356478143274931165417439232000000000000000000000 + 
  (1683423848631836735650102106697922958326571782705968151394213953*h^94)/
   3665472665525585555333004586029598648565760000000000000000000000 + 
  (41173572563459956764845575655205887472195629007403888952774729*h^96)/
   51316617317358197774662064204414381079920640000000000000000000000 + 
  (392350264025297766187836913971795202723634207389307601587*h^98)/
   317013852153564156136908504737695018254336000000000000000000000 + 
  (147167598964296562419554488386521706362819670274620021767*h^100)/
   87487589068353744388432541891896352440320000000000000000000000000 + 
  (43044849112861236279278028849173831605891415914872517*h^102)/
   21425532016739692503289602095974616924160000000000000000000000000 + 
  (90036989766099720770149015465501995312264331968049*h^104)/
   42851064033479385006579204191949233848320000000000000000000000000 + 
  (618526899011964683364672896823105040034567*h^106)/
   322837524718715560507209262773043200000000000000000000000000 + 
  (1513664948352026191014106502465616316781*h^108)/
   999259005081738639665171527630848000000000000000000000000000 + 
  (9275096544851032538106744606120080603*h^110)/
   8993331045735647756986543748677632000000000000000000000000000 + 
  (288791300293734691561434305718677*h^112)/
   481785591735838272695707700822016000000000000000000000000000 + 
  (373707937666600995978219843107*h^114)/
   1270643318863749290626042287882240000000000000000000000000000 + 
  (2840395671595526894839643*h^116)/
   23656803645153943112264303247360000000000000000000000000000 + 
  (45538658611555480871*h^118)/
   1138562742280136299520741867520000000000000000000000000000 + 
  (21514331981960407*h^120)/
   2033147754071671963429896192000000000000000000000000000000 + 
  (190963762811*h^122)/
   89369132047106459930984448000000000000000000000000000000 + 
  (6277487*h^124)/20311166374342377257041920000000000000000000000000000000 + 
  (31*h^126)/1088098198625484495912960000000000000000000000000000000 + 
  h^128/795866110994640088439193600000000000000000000000000000000, 
 1 - h^2/12 + h^4/288 - h^6/10368 + h^8/497664 - h^10/29859840 + 
  h^12/2149908480 - h^14/180592312320 + h^16/17336861982720 - 
  h^18/1872381094133760 + h^20/224685731296051200 - 
  h^22/29658516531078758400 + (1717282209286302695420671755252099602185269338\
133912013882061866963131675809108767*h^24)/131580184687572814921728000000 + 
  (30728859664115209242553189128401516103928598906574309560576626480440545247\
20252843171*h^26)/3157924432501747558121472000000 + 
  (13361227171985468156971770566330384930255702761443931084104325149164311840\
33505377166887*h^28)/123159052867568154766737408000000 + 
  (11191505022356878641067070400099153177430176192045692933303797024927897428\
7663403841360689*h^30)/2873711233576590277890539520000000 + 
  (68308340951601245817068931893347026796570821113529553667455607357494625312\
572422382649306869*h^32)/1099194546843045781293131366400000000 + 
  (38221547862768063056507452122254028658797204975318052847751317808583371545\
6387801410330399723529*h^34)/7246623249153919820805184054886400000000 + 
  (96401284436636454594485151238277359256298155995986272396963564778181213314\
24792944637286031797*h^36)/361111192213730684673120282869760000000 + 
  (10209451476569805673445753435128929647896149156417088890203030009707824895\
1931420920713382076623*h^38)/11706083710171716633608374242508800000000 + 
  (67485674838309375478963458736917511383850406205257100740895819913430078130\
96997928492366933398193753*h^40)/
   3462835152724446355970861226547740672000000000 + 
  (24659652129406361933925777097957889053680273206318017256487535071332782511\
183703142345938092818015470599*h^42)/
   79215816953724434839189421418506115612672000000000 + 
  (37478599122634161702183124120571765518394655747752370340109253591503015591\
22612014644211574203464135039*h^44)/
   101848907511931416221814970395222148644864000000000 + 
  (21258702360361922827099051604575769814156689911840904568250600540968659097\
5409884903450937264527300655253*h^46)/
   64224223595232085545872823415053833232973824000000000 + 
  (13498789721958846717166838392486508685582227265472977997484742319505375243\
292832097719630773268969388857*h^48)/
   58232949031422292038106134569883161780551680000000000 + 
  (11301897698756997538026332495599206614354223974205231025050237627104798550\
9757364722213923840878631113*h^50)/
   8774146803158143706759636959166632060728115200000000 + 
  (13753402873421409405694016469371911590990079210011232784727672470736645900\
989799759421651935564861811520713739*h^52)/
   23831543925159804282202249499325449381479813648220160000000000 + 
  (11373068079131638938525700801915365529355662819400714789738257018881560825\
41308527270201986636554636881771297*h^54)/
   53813163701973751604972821450089724409793127592755200000000000 + 
  (31143853262244615058626849370368579781600360155393119146931080314270663724\
9735834483146659127026553336183743*h^56)/
   486560688472012670761629260611227924871879528651161600000000000 + 
  (34870525788294656498723485243079020430969598311719134870540656508208680003\
112158955604841972050132158100254267*h^58)/
   2153031046488656068120209478204683567558066914281390080000000000000 + 
  (38069355392467316813065065484425951537046510359612578685194915228273584610\
111524906604463496868717398512841349*h^60)/
   110211099722356380549929604059148837164510837849928499200000000000000 + 
  (64753565821100921449111511164867531302346874106975241694818667903339424486\
37007071781875681813790108916816019*h^62)/
   1034759769615457128496561282555341860044573977590995353600000000000000 + 
  (30995058471973294072858121792503474961828416671263363163578339000920216414\
92513926528715019856291511949052039*h^64)/
   31967472031524335118659723027028859165632370541747345817600000000000000 + 
  (16054550987468150434093497020099255097616467082129364714196159991093162888\
7465248844000017107120588111336797*h^66)/
   124212759737509416361822012107314849742294084937729022361600000000000000 + 
  (90010786508261214038476682868760601681886995407789249292524609151661898427\
43214977451059091614049193434565843*h^68)/
   60399341656362078773195680687268326507545800901577435187773440000000000000\
0 + (105215349750409193123482026851356809716919513924417833755639502388784461\
8943126503012531993300116889186408651*h^70)/
   70465898599089091902061627468479714258803434385173674385735680000000000000\
00 + (33340285234215168124466216109107915849472760584790542062062585849700075\
2701754635904103787122569894582933*h^72)/
   25541095685028794859169692644437646813948429174593523023872000000000000000\
0 + (838739674827612727323787642958924239271498618291692698854798738318297901\
3709234084119882034687962107040661*h^74)/839280404210046199072316100296221074\
306345382677143166564433920000000000000000 + 
  (52070129838093769696546739806159907603322363892214862104121886706216481582\
4191849215501413518971640592591*h^76)/774720373116965722220599477196511760898\
1649686250552306748620800000000000000000 + 
  (22945447079743537318863835156694994324049426756781701082254672396163364606\
5675533671526869851921801*h^78)/
   57624019898021906683868337538046455096409283316849783603200000000000000000\
0 + (125377236434896517429788314251927432121609232467562413918128787165362930\
314399314775285008938837*h^80)/
   60190205647355074711205711789273736333654239497629204480000000000000000000 \
+ (76671603095435013771105405312438317962948450854125113168169478744887311354\
749528471783281089109*h^82)/
   79528736235989156779709224351246846458918633865254587596800000000000000000\
00 + (13207955497537442304875655940489004508369976059668793453821544577318364\
339336425895464436807551*h^84)/3340206921911544584747787422752367551274582622\
34069267906560000000000000000000 + (25226854312610170855672595697950724103221\
8091544399646638374035775729674028567360991*h^86)/
   1752848451237622257212186022958765609374928317972480000000000000000000 + 
  (59418761492502516827177378789771654939502331207884915015822513206103791236\
71341621*h^88)/
   12770753001874105016831641024413863725445906316656640000000000000000000 + 
  (77463992518721217315071771481700434769359583040993192660668800642369655605\
8801333*h^90)/
   579413793603547357245139268700258631987823527329792000000000000000000000 + 
  (4243597813009618678956567076575576819836120280937940890498512041571800663*
    h^92)/
   1242411880261048473967386903716929372988375040000000000000000000000 + 
  (19009128128265049580470056798412935351750345139834800553717189384563042703*
    h^94)/
   2450163654734301544353324654837858254750817976320000000000000000000000 + 
  (93702457429614144129516898632536282285225121445271163566359202979817*h^96)/
   5982957761560503771095327645534305040670602035200000000000000000000 + 
  (523909191910122686888949474763005267693232334952049911271736899*h^98)/
   18660588115402981008968023347059774938152960000000000000000000000 + 
  (207470794057382485715244714052514257651881900932214342414523699*h^100)/
   4647622058794957328679864567656134779863040000000000000000000000000 + 
  (24308512709603143526726957358026514691400296772028530931899*h^102)/
   386787235881142869927807027311541768683520000000000000000000000000 + 
  (438860431711187294935964248100552168470536460009188479*h^104)/
   5614176838610935468776419800549498552320000000000000000000000000 + 
  (4671347690176001927534984972941819752745832336688539*h^106)/
   54537717860791944553828078062480843079680000000000000000000000000 + 
  (19255550757737821689143424382127024898737762854907*h^108)/
   233733076546251190944977477410632184627200000000000000000000000000 + 
  (1585054769698503286049335370623049826990991*h^110)/
   22892115389145285199602111360270336000000000000000000000000000 + 
  (225510429824935548837211717847189685599*h^112)/
   4459502997885445168753658057195520000000000000000000000000000 + 
  (378482760269421422323303411192369703*h^114)/
   11876360615421238186259741983899648000000000000000000000000000 + 
  (4333754120579183203275181637707199*h^116)/
   252280455308948040975206941521346560000000000000000000000000000 + 
  (58802844045151818923754168053*h^118)/
   7508346884194882171881158973849600000000000000000000000000000 + 
  (13440587378779617872768831*h^120)/
   4516298877711207321432276074496000000000000000000000000000000 + 
  (3189219851343518243*h^122)/
   3450190128121625150062854144000000000000000000000000000000 + 
  (1266442611652693*h^124)/
   5544948420195468991172444160000000000000000000000000000000 + 
  (21029296271*h^126)/
   487467992984217054169006080000000000000000000000000000000 + 
  (15196511*h^128)/
   2599829295915824288901365760000000000000000000000000000000 + 
  (11*h^130)/21761963972509689918259200000000000000000000000000000000 + 
  h^132/47751966659678405306351616000000000000000000000000000000000, 
 1 - h^2/12 + h^4/288 - h^6/10368 + h^8/497664 - h^10/29859840 + 
  h^12/2149908480 - h^14/180592312320 + h^16/17336861982720 - 
  h^18/1872381094133760 + h^20/224685731296051200 - 
  h^22/29658516531078758400 + (1369992031739357213075877556457114955379134472\
1188640573065670996953485172829527*h^24)/50547009723917527941120000 + 
  (20617693693920240042976866678974727311868708437029449378105258717059042997\
02149790449*h^26)/32508045628694460157132800000 + 
  (33176602595429718864315151032881208612908863967584801377035720728728456490\
851754166763689*h^28)/26690816410928083076382720000000 + 
  (12491679397260955920452450447862778824734363176938752591880092141343928117\
62513734818599028069*h^30)/189664941416054958340775608320000000 + 
  (40522272818321719288395199872080881876140968125609439859678796179250325736\
555870928313706872519*h^32)/2844974121240824375111634124800000000 + 
  (79665494007066141908176571119204646573884431787006325962140010854717506986\
809476238335084507790149*h^34)/5115263469991002226450718156390400000000 + 
  (56896718960060547860517468081453618639624270209294692246189936653232374601\
587400845062184786540001*h^36)/5793818828255114766694180768972800000000 + 
  (68580825368880187067749312197231504152596318678500874505957712909294094924\
564723056558730160498189*h^38)/17570997861109676082901007990784000000000 + 
  (16988099435363509636368043053490889125367084292181374663702170166218357829\
58117728150298765463626500883*h^40)/
   1629569483635033579280405283081289728000000000 + 
  (52974341743080191229282580103574566387592909123065159888659227464962165886\
77736524220639259937659364400557*h^42)/
   26977522801577980904987109461410751447040000000000 + 
  (80779954088090637451606225437994503120274069792047410697603896892947285934\
62472432628462522388660864479*h^44)/
   298277279132926078802068777828865802240000000000 + 
  (49474438709253424742033119054134975027101785006144517822575200541743448720\
53430835490526546551201506920037*h^46)/
   1755614176164228603509161123411807363399680000000000 + 
  (46413802614177905510815037449683902819273988724850312707539336893924926120\
7839715687865088912457704587217489*h^48)/
   2047221690825106974552032786010508566460366848000000000 + 
  (46212172932020519896764338320650721053628490271144710384821123839415814382\
18170382155039870552970999440987*h^50)/
   321132814247075603851299260550668010425155584000000000 + 
  (12018451660216167490573211619892006724577205721968195131019905329453084000\
328622045909527136786249053582274637*h^52)/
   16395971052741523413967835912848606385607026933760000000000 + 
  (54240185619278784872628340894474029480824590598033567232777841888621074511\
57271714936723906284324905265556467*h^54)/
   178417975910287304786540905342543471305196465815552000000000 + 
  (55633189187289167360356790095841235352477967268513028874501936842623856782\
593943611648084452564549072083274877*h^56)/
   53525392773086191435962271602763041391558939744665600000000000 + 
  (36001341025700274849197424016096664003537836435213332255626529485736705761\
3394780988485452963758438253427200809891*h^58)/
   12158292968406528384678829994567624852092613163000791040000000000000 + 
  (45362772492779240239950893589603265733545794663272875974312226971911167832\
189620271309241750763009906471325461873*h^60)/
   63935850954551571678052468074881475515314603701986918400000000000000 + 
  (66824291117045616028836329487366106998557714069787325950579780976739086500\
77032517399998902082233018528240676993*h^62)/
   463534919420498894665880393542890697486030876839405158400000000000000 + 
  (55720560020716138234365359470409809122203609549924560855458878686156861279\
0820382524684551981586839852014689447851*h^64)/
   2227192580831613089090622114894881223280881157037973905080320000000000000 \
+ (30937542168702912601463241674414435955858706079376368587671820384963151164\
1941228965723104140800402440931253863047*h^66)/
   82901057175398931649484267609976134422121687511969028689100800000000000000 \
+ (23268432842797852962870715900349444334001126113125544950322511810742572187\
224479135276029917485417267400517273737*h^68)/
   48358950018982710128865822772486078412904317715315266735308800000000000000\
0 + (666107243184682903477219384709153141001858083565785145095282141518274099\
772563747362740722936841029907003965325361*h^70)/1236054762485198070893810430\
064744164233834360803458217754492928000000000000000 + 
  (74364449310708490905856429455195400605328932230780261890333070018336918103\
772736219877154209282845123544925217809*h^72)/1412155738938939724547695664683\
9357759312874685452293506198405120000000000000000 + 
  (50367331591185588499466629578372462896163404442720690419469057928528530333\
1160895748719119239437702256122329*h^74)/
   11174838450332491124373048235263674876495457201782311637483520000000000000\
000 + (2869542560854555910305738629666916914537935855713392820579013632291498\
49186954981141396440909175146200686113*h^76)/84633318071601297385443640366005\
4864846734839674430083930521600000000000000000 + 
  (68310574085679047118499067791282025831595461974474860694284339823604380009\
8972228012552334380644000026931*h^78)/303811911026261067537489991057455592509\
084301421590286539161600000000000000000 + 
  (14090551115092693457013647179117078963430996049405670277252078871802715218\
545097649361211721980176064697341*h^80)/1069156838451400764627049738061178684\
732164246682463629465354240000000000000000000 + 
  (80805004986190908529696281535568351856112503215468430565319931069781811892\
77909526550660099800920842121*h^82)/11807771813785961852654216261590239141131\
7535440341108344750080000000000000000000 + 
  (96058027077619169755263972206927407854698672604630640894256585674441294134\
859620036296774284004299*h^84)/3045482781742878886093570885450688061456237096\
84004332503040000000000000000000 + (20315470742723014132237978844665227983937\
90034181744984684693957435524545110191474892723586907*h^86)/
   15718620808995503928224881989422906123645094693367965548544000000000000000\
00 + (54224685149688687724169660092531442471066566875553034040717343688668448\
63931041439449792959*h^88)/
   11501429860240612630408450236163102041691532702464365035520000000000000000\
00 + (16117953713946960658849046682852774527088637650020124601485527085364789\
52078252704237*h^90)/
   105170907074257335432731161377525936562495699078348800000000000000000000 + 
  (12264567023563601830737031259865219984829027119732357009659110424174811421\
71153790261*h^92)/
   27607363106992550551091929861600558347655121008066560000000000000000000000 \
+ (31716438156010776981640868916640758352044877592166685221872736858692824724\
06323609*h^94)/
   27607363106992550551091929861600558347655121008066560000000000000000000000 \
+ 
  (
    227550336845955506360282592157677445550087184278329904716848801288730646669\
*h^96)/
   858474452717601268374491076925007876210019218227200000000000000000000 + 
  (6604223686781870763134560422794782094722962154148931843589317808445349449*
    h^98)/
   12106690999863607630922310059198829023474630000640000000000000000000000 + 
  (1373649047697739226278559003020137412514445864457093684573896434269033279*
    h^100)/
   1372560898240350865133633989269634685800902819840000000000000000000000000 \
+ (16660737278596679710117634345366284919104018657060724905520205921407*
    h^102)/
   10188681111010027630896540747494637116231516160000000000000000000000000 + 
  (20752302676426983087932872549846804649705196519056811841245214801*h^104)/
   8733155238008595112197034926423974671055585280000000000000000000000000 + 
  (31804569668549611387673111433470995944961078238367879437413*h^106)/
   10374998797753008746298823791415473324687360000000000000000000000000 + 
  (3932616632957750067349746667641309614821256273966146883*h^108)/
   1122835367722187093755283960109899710464000000000000000000000000000 + 
  (261586496848680163876062591075962426181130433584021*h^110)/
   74033101168495852335513228139114266624000000000000000000000000000 + 
  (680763165803345129870510944853992159984119215477*h^112)/
   217089544779799867750753074994395217920000000000000000000000000000 + 
  (348370095297639228305368544704629208252067*h^114)/
   142946240891495446042764315281326080000000000000000000000000000 + 
  (13790320904093900552885026749563709789547*h^116)/
   8362355092152483593501712443957575680000000000000000000000000000 + 
  (63387557132017514113726766797975028627*h^118)/
   65704218581198085377513454916809523200000000000000000000000000000 + 
  (134566103720962275512115583127189*h^120)/
   278250502178986809899125303148544000000000000000000000000000000 + 
  (217722737106343511041389737*h^122)/
   1060001913062806894853810678661120000000000000000000000000000 + 
  (2866504073118636737933*h^124)/
   39357724424498538748865150976000000000000000000000000000000 + 
  (13130356047305689753*h^126)/
   621034223061892527011313745920000000000000000000000000000000 + 
  (52059291161964497*h^128)/
   10646300966775300463051092787200000000000000000000000000000000 + 
  (2836151884889*h^130)/
   3275784912853938604015720857600000000000000000000000000000000 + 
  (128831491*h^132)/
   1169923183162120930005614592000000000000000000000000000000000 + 
  (187*h^134)/20891485413609302321528832000000000000000000000000000000000 + 
  h^136/2865117999580704318381096960000000000000000000000000000000000, 
 1 - h^2/12 + h^4/288 - h^6/10368 + h^8/497664 - h^10/29859840 + 
  h^12/2149908480 - h^14/180592312320 + h^16/17336861982720 - 
  h^18/1872381094133760 + h^20/224685731296051200 - 
  h^22/29658516531078758400 + h^24/4270826380475341209600 + 
  (10343562263637829167367956112683156677680687762594962432977317613194013784\
4682227960661*h^26)/31844616126068042602905600000 + 
  (13217806937004090009350871507328547397762592362856254237797364004764061500\
777662989568557*h^28)/106148720420226808676352000000 + 
  (16505143796192000871909812813691963552890212527825097007916117616085072894\
535403793782230609293*h^30)/16256994978518996429209337856000000 + 
  (70621770554773185068967375113276158046314825028864038628541043760577079111\
506266213054558461001*h^32)/23224278540741423470299054080000000 + 
  (40914430187361793308038048290792792004879683344997737198397852195449942285\
629644603570215774048797*h^34)/9429057087541017928941415956480000000 + 
  (16298404675269111505335094037078549642629392745639755087073902708736163359\
2878933307822985279731607607*h^36)/
   47420178717411093167404679524515840000000 + 
  (12215531524448694486455291220108345391165769675018313377748920937583875415\
3655340782398909735037361731*h^38)/
   73098299208657416345011166065459200000000 + 
  (25378428639582205814921072241993678910493852534812779232112305528008811013\
60850707552553485713718109917219*h^40)/
   4739054110571271123417505159981301760000000000 + 
  (10001908966844177280377201166041816591021753448795648772991920839249202786\
6223947436695604552186438783637019237*h^42)/
   838755708921788133591417403254770635898880000000000 + 
  (11821297554852230596164286461490004267054502881846941856104515578647301694\
9126932163253068711647671639099176509*h^44)/
   6150875198759779646337060957201651329925120000000000 + 
  (15061359065266484343990839982478792119119901410373628392642032582185240837\
77149229550325933656421785416376827679*h^46)/
   650455052268846697600144196224074628139581440000000000 + 
  (55513917637207537587121679416042475863864201224374394076176860339438259047\
74011404320668764959836804239984512577*h^48)/
   25931474750451355010992415289466441841831313408000000000 + 
  (12936137446303632902751415178425656350429379177746329719949224614617971866\
857347497557422898593506714189160973139*h^50)/
   833511688407364982496184777161421344916006502400000000000 + 
  (11112220922361977262300199018049024841900030781698124100499528730104447763\
13521981398659991068309579443121725421027*h^52)/
   1236931345596529634024338209307549275855353649561600000000000 + 
  (35462654537692440387038183869803998678346344762234917235438425547355655447\
25133842551109889029294486031874383861901*h^54)/
   84111331500564015113654998232913350758164048170188800000000000 + 
  (40408061637706316307422425010732237709553857427162079879109509778040774246\
55901786334960181083751648503454406677533*h^56)/
   2485957131016669780025803281106105700185737423696691200000000000 + 
  (11441995023773366939896538338448162611499814456676001867352756177284795578\
98303703165596708740328335435692624470797*h^58)/
   21976302495613512539295808139855862266347834161758208000000000000 + 
  (30985846110428330975308468717077238927581015664782832949830835435146704390\
1488459665360002271094634239995884551510493093*h^60)/
   221437252934592614823243433715346641770469607450138692812800000000000000 + 
  (26910441052634907818083137372979993344072883528336801947977625537960310817\
748383192651567438176406912516874761756871617*h^62)/
   845487693022989983870565837822232632214520319355075008921600000000000000 + 
  (74642052297153291379204530510263958003231440442337619866743331814091131018\
654980115791239340187104780918613612693920771*h^64)/
   12090474010228756769349091480857926640667640566777572627578880000000000000\
0 + (312282028657636639839233153809288970617673986563508925381441082653404223\
02787160112111010455696532748317977187337924157*h^66)/
   30377315950699751382989592345655540684677446924028651226791936000000000000\
00 + (35925021656171535227946224674315809798764606908661387179536472178561491\
10486984820853021733095685736823502124457151257*h^68)/
   24301852760559801106391673876524432547741957539222920981433548800000000000\
000 + (2653501413826444993420864470014097710079903554129283226584557484798000\
138512347157730620715080663094025766743915639799*h^70)/1437859621666454898794\
840704361028925741399154404022824734818304000000000000000 + 
  (36977658099077278300882384189147804101917930727867846431792075079903981698\
8738316242301271836317115544988286074116452999*h^72)/184025680329430332607172\
05241285766947010398272952951078146049625292800000000000000 + 
  (22615659175505150115021466176466910467725727608967222453953218288263906591\
14010181139040369793216482916040223081223*h^74)/11802531751628513824729415126\
217252560203350369931508363033365708800000000000000 + 
  (22242511987682652469602740960896959284832887735748775210787748886129062447\
138616690401653231429523394364883026808853*h^76)/1384719570296697467042197577\
4843621665703367405849220375220836106240000000000000000 + 
  (88885731745799738689806407237395090550841239016802739421682044457979478541\
825692468619935004374412824772054113421*h^78)/7484970650252418740768635553969\
525224704522922080659662281533030400000000000000000 + 
  (31511045429212649408345740108286865496743878841125026071899783455131928060\
897460868536014730726989885794893053*h^80)/4058059097279344259250759166267442\
55708562602613124168448737280000000000000000000 + 
  (52811807550741520730642129315450036601226206791887738593059292430330736265\
359339945401031332769900310425228047*h^82)/1173017788472393981762248855472836\
04267757448778876009632770293760000000000000000000 + 
  (42798726757189944142157772675452795213913587593478233950734118655436810406\
61190859788064251261024957293316653*h^84)/18449687191528764602038333850276458\
25149666540052938719409251287040000000000000000000 + 
  (11727748345227989069032080864379009056165322217592291870085791006081587484\
035780291987748305881379975753*h^86)/1102058702620023106247726851081755653172\
296997443183677884334080000000000000000000 + 
  (55337698905841919667805689851028748812239318402030366157043058786444080305\
7413408841323570640841*h^88)/
   12711580306405059698477513261011567560860815708549746052300800000000000000\
000 + (1124788360849032492206652190310720178977349952444999588271138995082268\
398311415021367983596804843*h^90)/7073379364047976767701196895240307755640292\
612015584496844800000000000000000000 + 
  (25706792072684470890565325139558613220730692093997288757346776728092634353\
5989168831281131645679*h^92)/495136555483358373739083782666821542894820482841\
090914779136000000000000000000000 + (6697760069110070185574263131197242318940\
0520851550854627575807406983475896682330256203*h^94)/
   44171780971188080881747087778560893356248193612906496000000000000000000000 \
+ (13129272725384708205622753146157770693360743691847262392954630283050011711\
2835192253*h^96)/
   33128835728391060661310315833920670017186145209679872000000000000000000000 \
+ (52655492100880619048651800844401389455993451083903107863133375711344617160\
5816653*h^98)/
   56792289820098961133674827143864005743747677502308352000000000000000000000 \
+ 
  (61380627152130321038445598542154840606496585438790217099606705525887334759\
201*h^100)/
   3161792069160808242897121153853265615505651138560000000000000000000000000 \
+ 
  (85850863347006538442470791170644930974173616760485878970343947171858864475\
91*h^102)/
   23608047449734034880298504615437716595775528501248000000000000000000000000\
0 + (59616998000095858958587424591061842162815323332098964396835011313901*
    h^104)/
   978998099679848886390518381180596404910817280000000000000000000000000 + 
  (9542844628677895540629933282489685567135091393079851583999461988553*h^106)/
   104797862856103141346364419117087696052667023360000000000000000000000000 + 
  (3029289492884148663608885232597081207560831811027066166980767053*h^108)/
   24951872108595986034848671218354213345873100800000000000000000000000000 + 
  (985296861862275477852454024269330053444975064446117248147*h^110)/
   6840658547969016755801422280054158236057600000000000000000000000000 + 
  (38831927665071212788540713319740431155315724470243117043*h^112)/
   256006463840658657376204742905057133985792000000000000000000000000000 + 
  (1072773605787619304062904007592122625109230076030017*h^114)/
   7589450485501803376566327501804056818483200000000000000000000000000 + 
  (32841511300499917837784009932960311402197683921*h^116)/
   282836664055967827698124006278412055347200000000000000000000000000 + 
  (13196808764576395826408015863077082121266411*h^118)/
   157690124594875404906032291800342855680000000000000000000000000000 + 
  (46094069164689763950687912611532939692707*h^120)/
   876056247749307805033512732224126976000000000000000000000000000000 + 
  (48404442050845547077918605037989162907*h^122)/
   1689537049230807909707488840717959168000000000000000000000000000000 + 
  (5378556718075775113969651759789*h^124)/
   401684935476432086470917730861056000000000000000000000000000000 + 
  (101328787039813650296634914131*h^126)/
   19080034435130524107368592215900160000000000000000000000000000000 + 
  (19251108043473072108877*h^128)/
   10930202325889308475399121928192000000000000000000000000000000 + 
  (12236816975240114347*h^130)/
   25551122320260721111322622689280000000000000000000000000000000 + 
  (19752315291959*h^132)/
   190112517263844651125912371200000000000000000000000000000000 + 
  (97033913369*h^134)/
   5615631279178180464026950041600000000000000000000000000000000 + 
  (8291221*h^136)/
   4011165199412986045733535744000000000000000000000000000000000 + 
  (17*h^138)/107441924984276411939291136000000000000000000000000000000000 + 
  h^140/171907079974842259102865817600000000000000000000000000000000000, 
 1 - h^2/12 + h^4/288 - h^6/10368 + h^8/497664 - h^10/29859840 + 
  h^12/2149908480 - h^14/180592312320 + h^16/17336861982720 - 
  h^18/1872381094133760 + h^20/224685731296051200 - 
  h^22/29658516531078758400 + h^24/4270826380475341209600 + 
  (24408111063794175964974481212987693856871417266625761241412496074618741977\
026880892396397*h^26)/203358601226118728201011200000 + 
  (46299932977666842700871514315613644688538459003140917478543676388380713819\
1010654935348971573*h^28)/43467901012082878152966144000000 + 
  (13495445615645099041569118667976192590288143220359578470903517972035749716\
45072697364891375119897*h^30)/9562938222658233193652551680000000 + 
  (18322898687310583195597379641236549205263718722248064679130061429800476870\
78957304032752126451271*h^32)/3048186558472311830476750848000000 + 
  (18478502208724363692886385824776916231018501897300472709905498259079042167\
7623671087245347998552683*h^34)/162569949785189964292093378560000000 + 
  (57078727009035467003284002295717566263116802942379067654781267943281326806\
319119131616021184010135004143*h^36)/
   49983431621054936041318445985300480000000 + 
  (76696742552936992395374082984827155559349287996414536527553201491850775402\
3261818572637991569913542483741709*h^38)/
   1121961428453946464340794717550044774400000000 + 
  (91073417256336842100698104568063053358955151637856255412444391503140094398\
1187047857684793130040390170687323517*h^40)/
   3450031392495885377847943756466387681280000000000 + 
  (30399124858881498572737522427585119831651555728953350418266923092934350831\
57392542829792893979725089454198209311189*h^42)/
   43615296863932982946753704969248073066741760000000000 + 
  (23664188685271872185164413311003702783487974970712327184854422908080353864\
085384655268506190752945805290307711046321*h^44)/
   1799130995637235546553590329981483014003097600000000000 + 
  (69042599581263426820052855190730411007058538014435253460790879432358423382\
933959667678902064312841038546925956732999*h^46)/
   37581847464422253639119442448502089625842483200000000000 + 
  (14026181840615601184313463517010566013999719074796570654760730444269988968\
7418722750604441230743492245757942735130299*h^48)/
   718102377704806754150559192631378389466097909760000000000 + 
  (45761610424618484522907548063703996322025049179300962054032378557691534353\
37321779294204270123357615111226373338781*h^50)/
   282888815459469327392644530430543001910887055360000000000 + 
  (11697126148491949431045082641332543905906869082591056931555732297573850674\
0985082414723070840870819485789413715362219*h^52)/
   109949452941913745246607840827337713409364768849920000000000 + 
  (42219168740298166592910464193207375343538593862697382360528680678213218263\
293514928888162173965670532991644948717333*h^54)/
   747656280005013467676933317625896451183680428179456000000000 + 
  (12558201827538752598383029295792648789623906621535232084395081289680822468\
1433615435192541812581557856689082917467007*h^56)/
   51198201782952009199616085880903778722360724973158400000000000 + 
  (50732641340632482134783734370413203771976105567345007279232968677798059881\
418994032527209949949003869294798578456829*h^58)/
   574931723244708908185410079384730891462816451212083200000000000 + 
  (58824872233724127312167153371491934578364907353047572534347382131569785780\
2312583407514994959995761325054305963324639526063*h^60)/
   221437252934592614823243433715346641770469607450138692812800000000000000 + 
  (12172517735226020887062931032852137208132741050374606521052505455911976688\
02792810872780749115249414496520131069788866647*h^62)/
   18023962448164515160031442279156122004573107583150823833600000000000000 + 
  (35340055086130950351449152162612923101744700138513021601170782342028796100\
2066624965516334842021587408543986354504613903467*h^64)/
   24180948020457513538698182961715853281335281133555145255157760000000000000\
0 + (719232799636509515189872030399376941132334087232490670478679832046656786\
1569198959472354353104073913961719219851282258513*h^66)/
   26528338296127658127834965635192363015078940003830089180512256000000000000\
0 + (702885734690696581280405739628028497732975382408842513400544817724162827\
5477701800202974952337657564321964595733561800579*h^68)/
   16201235173706534070927782584349621698494638359481947320955699200000000000\
000 + (8476997741199326472885574780252910906669517934990473687323177449845150\
61452388991509687977277526706840174417747104930603*h^70)/14076947344986271736\
4529859168212622100556560571023213610401792000000000000000 + 
  (14261535980049733280268815923152255483385181868662540115473397653209977231\
0956707789617247109077823422853334174316183475559011*h^72)/195736405441303171\
9549011830209486120727469634486813887402807096508416000000000000000 + 
  (13189403582577412272332012819849253888290441747566458389943655046291660674\
9596567695841804644593113486309649747830584619479*h^74)/170880988877328165992\
374048669082121650810841105991688582784746520576000000000000000 + 
  (34387428327263277734299379989363834180469394567776420823190726782492050879\
374279106263839723882153639599552151387581470313*h^76)/4784667688565188647786\
473362734299406222703550967767280317972902576128000000000000000 + 
  (42988144021700672107091225224745758229991194817252093342229543536536121144\
844473769581998099486766434600400642069865769*h^78)/7282599221560408900740446\
51862146028344399322826144182696799528550400000000000000000 + 
  (50489923311336217521055875645833212717483967212887943604883652492115660219\
410575589245100151351219694923825512671474719*h^80)/1177011634752192846985867\
94086170784158478622949718373189377106903040000000000000000000 + 
  (12317860975995477222369861208134804278825730689209594121277281921285009580\
8299410881189277447159216458329147169617711*h^82)/445355753690018915075733815\
46118675086991911386379924990575121530880000000000000000000 + 
  (14924072331677111038414711850927046237126835565548240315261812737708497760\
86160633602784830337042357245264285888913*h^84)/94093404676796699470395502636\
409937082632993542699874689871815639040000000000000000000 + 
  (89540692967321291141458405438447336447241528349378390229336367887760566032\
09188113291953289596035139132505993*h^86)/11045267276524981025610532460254198\
9532241677564144890075498414080000000000000000000 + 
  (46074942887925504427182799316806718812807692199190632417081984299509086786\
13253050503978208127924169759742423*h^88)/12453538854281916106375875348936609\
319760249145357336356012446187520000000000000000000 + 
  (41187765400293186685720264157376338457810066211641498483531129878130982569\
2845266851840570610931815696007*h^90)/272759528898455718796312395642734524160\
143506867187960276372684800000000000000000000 + 
  (12101630002591740867655584275448419367006464208538844770320944079602417031\
618701697555369337741870967*h^92)/2192747602854872797987371037524495404248490\
709724831194021888000000000000000000000 + 
  (12180382280844826546535919902652201517749341100984157960666224710446678231\
1637262157954208080477*h^94)/673655177528378739781066370975267405299075486858\
6270949376000000000000000000000 + (315746621180120949067381569775001749953687\
846447076832875328272497445428418892735441712362602241*h^96)/5941638665800300\
484869005392001858514737845794093090977349632000000000000000000000 + 
  (37154245970018321080547792385418250171155605624651179952928580953597383888\
5657199067109*h^98)/
   26503068582712848529048252667136536013748916167743897600000000000000000000\
00 + (10999828853491526858595165742290801293141659710832514089719569062403544\
1870675057510037*h^100)/33128835728391060661310315833920670017186145209679872\
0000000000000000000000000 + (272890828348417826681004932720311879225673403364\
349262365616799272465561538747101803*h^102)/386503083497895707715287018062407\
816867171694112931840000000000000000000000000 + 
  (41994720167352761948867799930887317681121904039670363245629632009901126750\
112767*h^104)/
   31162622633648926041994026092377785906423697621647360000000000000000000000\
000 + (1438032037000509263183566664600280673304407350253501450685499637360653\
39101101*h^106)/
   62325245267297852083988052184755571812847395243294720000000000000000000000\
000 + 
  (35922986852770964143052848714134660781526350013358501820966029887484452527*
    h^108)/101459701597926735950678224486811395974402736442572800000000000000\
00000000000 + 
  (4247300901338165413346888518107756094332350535320466934136743475131*h^110)/
   873315523800859511219703492642397467105558528000000000000000000000000000 + 
  (21227518618949680931959315014271832074273497568778686550063210407*h^112)/
   3555641775474928009965935648615475401786916864000000000000000000000000000 \
+ (7619655165046435808900922442829863206917778225680631994596397*h^114)/
   1165853436330359525691236399189630188171296768000000000000000000000000000 \
+ (505890308119765401910958161468954913827450211801096342249*h^116)/
   79490007022524513115311572672020240102588416000000000000000000000000000 + 
  (126370431352396445528247202718302873826555583306611*h^118)/
   22998334804550919322928265156981990359040000000000000000000000000000 + 
  (613270417812348011958232178022209113454193851432887*h^120)/
   146367973648963350833779173249078238642176000000000000000000000000000000 + 
  (619964507032528608607083612390031704373282613*h^122)/
   220766174432825566868445208520479997952000000000000000000000000000000 + 
  (1921118029517635706445458014905465483331*h^124)/
   1168074996999077073378016976298835968000000000000000000000000000000 + 
  (482665455524620268473225225762136491*h^126)/
   577619504010532618703414988279644160000000000000000000000000000000 + 
  (724238503235258000627924916520207*h^128)/
   1984323581253574507166333590453616640000000000000000000000000000000 + 
  (413618844863371970399821974251*h^130)/
   3052805509620883857178974754544025600000000000000000000000000000000 + 
  (42494145268135849507507*h^132)/
   1008941753159013090036842024140800000000000000000000000000000000 + 
  (1831068216246702701*h^134)/
   170340815468404807408817484595200000000000000000000000000000000 + 
  (2800182001637107*h^136)/
   1277556116013036055566131134464000000000000000000000000000000000 + 
  (6421405033*h^138)/
   18718770930593934880089833472000000000000000000000000000000000 + 
  (1292497*h^140)/
   33426376661774883714446131200000000000000000000000000000000000 + 
  h^142/358139749947588039797637120000000000000000000000000000000000 + 
  h^144/10314424798490535546171949056000000000000000000000000000000000000, 
 1 - h^2/12 + h^4/288 - h^6/10368 + h^8/497664 - h^10/29859840 + 
  h^12/2149908480 - h^14/180592312320 + h^16/17336861982720 - 
  h^18/1872381094133760 + h^20/224685731296051200 - 
  h^22/29658516531078758400 + h^24/4270826380475341209600 + 
  (21380252406226401308456349356034310760312167425420418352205066717640172002\
9664088109054369*h^26)/78853335169311343588147200000 + 
  (13082477956653186764424042376756526921087401292983953308096667562333026593\
69027222908273320644413*h^28)/1738716040483315126118645760000000 + 
  (22247943017858499103066452900026865668599271598434070588367732859697461866\
3774819288912454522155639*h^30)/12750584296877644258203402240000000 + 
  (64575049392054731390320062090817743262401078194063642282035924993852637522\
03510315124898192214399323*h^32)/59116345376432714288033955840000000 + 
  (90629397857695931978356754675217713301835950528058786404272642240105037451\
0972115556743955218024820971*h^34)/3251398995703799285841867571200000000 + 
  (31499951846749883430798267848546252763072912940192057444639225401863255949\
54088804894452580734366485014439*h^36)/
   8769023091413146673915516839526400000000 + 
  (23019394514077848517181129370734892458641023284361534163408786426642376579\
601663718450210762197240223324753229*h^38)/
   86304725265688189564676516734618828800000000 + 
  (49659139873349733199238854840354129083163845422811161236106445538098360719\
761219177554814138328333978869148582711*h^40)/
   398080545287986774367070433438429347840000000000 + 
  (26296947496874865794925501400339751416882418766650173536400204516866913318\
4596787981716553389498431208786454072602727*h^42)/
   6710045671374305068731339226038165087191040000000000 + 
  (67208938691719487451348122734688791509378520761779863436025833629454271799\
820636348945950452007867671871686718905907*h^44)/
   7742360390047275079305391414659421254451200000000000 + 
  (48838367199908342817695523155122864711264517116334921236106721645317383122\
154586556769295270262568659222483249707048711*h^46)/
   34690936121005157205341023798617313500777676800000000000 + 
  (17482650301450670409181518495512267623951653662002972077404390637773578132\
55820505363335822327691113771461138408016488561*h^48)/
   10147098815394008482562249461095564198977470464000000000000 + 
  (13354946286287653546073455227627088970922600755468600291018847709939052806\
7605922778325311492337966321924414603957480499*h^50)/
   8188886763300427898208131144042034265841467392000000000000 + 
  (51130363277829661178487183048661253879745767620013891819030447980954088708\
7808815986647674097074262993123437516042361*h^52)/
   419559504413996144730964399109350198153209446400000000000 + 
  (12303592160759478104883278766368292777865918446913586740792891622906677601\
1388513781923420371262879418550929182005250821281*h^54)/
   1682226630011280302273099964658267015163280963403776000000000000 + 
  (46807025160233731439903607352203149036164253674524765912713502847676237744\
57513948521265774392484716569635944753438038181*h^56)/
   1308398490008773568434633305845318789571440749314048000000000000 + 
  (38128459171932453136580094100153996388943101132449303866374431376477264840\
32954560222561060194332371061925442669524747359321*h^58)/
   26400864731397033063874030845346842535972531439658860544000000000000 + 
  (64636311808959279537984777521371142574018590869651877655840910316850091599\
92266164362515974773875558960591223405338238555953273*h^60)/
   1328623517607555688939460602292079850622817644700832156876800000000000000 \
+ (77067499580540090927311262509497189344320373556117550994446411627458129961\
6105845030477406591322896986514942820964882112597*h^62)/
   5582451754653595331678405891983528784129485902104336793600000000000000 + 
  (30951847713981246003638058790927293605462343256236314742748203244719108177\
08851645483499044045605005777142980513883135182669*h^64)/
   930036462325288982257622421604455895435972351290582509813760000000000000 + 
  (15573473649452828099306746716652708899580519718631210102292263550060534376\
932630860579938618476569988460987066408931973382672719*h^66)/2268172924318914\
76992988956180894703778924937032747262493379788800000000000000 + 
  (16606981537111787076713155464167350428508726216037134679774660477310516535\
26473279089115136625093358984386662763715846162357801*h^68)/13609037545913488\
61957933737085368222673549622196483574960278732800000000000000 + 
  (14944857054295303488075180441119639238510393212868400645439146485174387008\
625456422179101281068467126724679409621919826524843*h^70)/7952606302550269069\
87763747597211060163144223670373117878022963200000000000000 + 
  (23855240359349585553349283201866551103635444049631754996822272677240321422\
681298375878267803121915422496617428655438983283867*h^72)/9463637066252631240\
8693701600806755341462536115979978117430116352000000000000000 + 
  (17935079707455623558334541645756254693147365188455008616959597839931058010\
7770147766248130483239352754972461100859646924492581*h^74)/606165670004035723\
95943496994100076936943034851787592233758102650880000000000000000 + 
  (32988091104166388765410077144231487885762655421156929289040759090762922735\
90330275380073966575335234916682378538804066825609*h^76)/10809641669421813529\
4314099902791468469595009518977254262057792962560000000000000000 + 
  (10769930352941709180899520003117806583071367595350918663170092570986945908\
763685657707077066808855357384588912363037667197639*h^78)/3879460288025828633\
3403838076224049239643542305144059029605185696563200000000000000000 + 
  (10317149153130183855788455925218465327028350804596437152509675476492376580\
91344195031094490266505740004345224270973393729494923*h^80)/46165577427507360\
7367505673107066185951758153431214302452301709789102080000000000000000000 + 
  (27291382519845393818222926243234112812203611488773797423230192677396302924\
53819570136458198443960700462825095531225411091*h^82)/17092031628103428632636\
2707555374374658185173428809441855720736686080000000000000000000 + 
  (34560825652740553879494318574870524287788627346075882786265278460141445772\
288090310907931852106311345039701540011076824299*h^84)/3404299381206504586838\
90928538531152364966170637488146627956228982046720000000000000000000 + 
  (52972751071815840091125764622448296969384103281746172765432026268095028601\
78044703572428765526222829564102297721664629*h^86)/92008091383959583428078629\
33473814928782869476688868827782600783298560000000000000000000 + 
  (40075770497817794560803152569935161267972926893628002525286412289734374051\
93300158025801370720986552559886824007403*h^88)/13732550952829788571355019303\
69226108773562608461025198176507579596800000000000000000000 + 
  (39229696605936419427884764478704501657949131735911759638537114552074343095\
66989748148620993012371231857899857191*h^90)/29619227545319151820569649478551\
9356794297817511201513332187909324800000000000000000000 + 
  (13873832636334252227074449740069845872029937184812655711369414221541117966\
0053879836249647564631605766873219323*h^92)/257380873842083664095984540296382\
3376281484483200785564127977694822400000000000000000000 + 
  (40659267118829685095342833214997276580752981977093222537007379883712976306\
2046508446529413780466165625097*h^94)/206412616463696219629641812918826126391\
4599511427368348037414912000000000000000000000 + 
  (76686670500737027492487603964633786226421973720932856107063060061992996846\
835465402571817378082609*h^96)/1185268974516147458371551912175402921215400383\
63504388866048000000000000000000000 + 
  (71629335509272740474044218542731657335300966935568949567554343836118135989\
00357276137955517821217*h^98)/37469793387929822877552286255867576219067495998\
78525841571840000000000000000000000 + 
  (42860364908119973316361930715146835275662093250083910824641434011292723158\
493040794369300205366119*h^100)/843070351228421014744926440757020464929018659\
9726683143536640000000000000000000000000 + 
  (91554536330954592514888688771606403490148130393992994261218655070890533931\
65374652978543*h^102)/7521141084283375933919098729863071030928746480035430400\
00000000000000000000000 + (98699739698672282999986510721230641130541719473214\
14240220510783495575962811672575069*h^104)/3760570542141687966959549364931535\
51546437324001771520000000000000000000000000 + 
  (10948050269439205859256849593984874985349154745457190159202946297121120892\
123897007*h^106)/214889745265239312397688535138944886597964185143869440000000\
000000000000000000 + (2421729402300534778458538563651818212319357792982850370\
21883975598569903420773*h^108)/
   27210606041855611096959440662783097880868925158195200000000000000000000000\
00 + (49457648890646746866669516068140136201493077040090615956662196580081646\
0891157*h^110)/35373787854412294426047272861618027245129602705653760000000000\
00000000000000000 + 
  (8116214179631322522703277624106449173573475029043184412232530112404958033*
    h^112)/411323114586189470070317126297884037734065147740160000000000000000\
00000000000 + 
  (463845254228883120616262309316960358640124700101687204859413680342173*
    h^114)/185662159735609754466329396570948607466279010304000000000000000000\
0000000000 + 
  (225411714594510850012302087911350251167577031764806617900604445469*h^116)/
   79569497029547037628426884244692260342691004416000000000000000000000000000\
0 + (360403869239741142011363948851233633066655384821840822680003*h^118)/
   1255534469894233335359793045281140202646011904000000000000000000000000000 \
+ (30908402123615735874707222901519279086156306882969817826003*h^120)/
   11923501053378676967296735900803036015388262400000000000000000000000000000\
0 + (142033390870317121502052940993052226938908392761059777*h^122)/
   683050543695162303890969475162365113663488000000000000000000000000000000 + 
  (11269837061676680997242977020996393782278024000453*h^124)/
   76365899295111313478493481695171254943744000000000000000000000000000000 + 
  (1221474232688292063967820006674830012091968839*h^126)/
   13245970465969534012106712511228799877120000000000000000000000000000000 + 
  (14983079663658213539528271299887560527809*h^128)/
   297097336193243516489626057015138713600000000000000000000000000000000 + 
  (1684249108500860121139102937219111234249*h^130)/
   70284741248001609043831535773867101388800000000000000000000000000000000 + 
  (65361945864131923841016155440812071*h^132)/
   6667327233012010344078880863924151910400000000000000000000000000000000 + 
  (312610771162149987530311580953*h^134)/
   91584165288626515715369242636320768000000000000000000000000000000000 + 
  (358612990795367418937*h^136)/
   359842051881129497132481380352000000000000000000000000000000000 + 
  (2444797156866355747*h^138)/
   10220448928104288444529049075712000000000000000000000000000000000 + 
  (8801279964965461*h^140)/
   191633417401955408334919670169600000000000000000000000000000000000 + 
  (139539423379*h^142)/
   20590648023653328368098816819200000000000000000000000000000000000 + 
  (52055707*h^144)/
   72200973589433748823203643392000000000000000000000000000000000000 + 
  (37*h^146)/
   752093474889934883575037952000000000000000000000000000000000000 + 
  h^148/618865487909432132770316943360000000000000000000000000000000000000, 
 1 - h^2/12 + h^4/288 - h^6/10368 + h^8/497664 - h^10/29859840 + 
  h^12/2149908480 - h^14/180592312320 + h^16/17336861982720 - 
  h^18/1872381094133760 + h^20/224685731296051200 - 
  h^22/29658516531078758400 + h^24/4270826380475341209600 - 
  h^26/666248915354153228697600 + (152760582328462658091254602129794833490687\
6546562335156325485171924158298781610825475296382938993*h^28)/
   36604548220701371076182016000000 + 
  (39854237500180959594770822924987023274328528721945509078032301849728334717\
724113169472367813956559487*h^30)/21139126597455041796495114240000000 + 
  (13000570756350799236697283872274160902924672354153283827343494637475795353\
5962551779966578626765063519559*h^32)/7187303043134714210808338841600000000 + 
  (52166161453121886929865327242945893878245915993691470187781433314438206337\
391205514996382964848545652550001*h^34)/
   819352546917357420032150627942400000000 + 
  (27543513150242362300370114911083140577100957599447694809663511221554665743\
4300460899613678014442609516551*h^36)/2582741723978626650101344370688000000 + 
  (76617593600246972947088496634732810670872920887103206388254513723119509492\
23763797711765826105906470372666994481*h^38)/
   77342783666263953663934858524622848000000000 + 
  (55705428447330226688355462399974367344025486761705016424412611793677536835\
2085698074458334339819170488864571573548701*h^40)/
   9869439649121356313100619290944093552640000000000 + 
  (16047624259220505266294082137708423280413232083346082419989733067817667879\
39501502093342230471979990452883870516699081711*h^42)/
   75752884026830970381203803367641390063288320000000000 + 
  (92974708095952202189740945197655422027088814960230579320913165520157100743\
2092062213765394871886005303337951619736693933*h^44)/
   168339742281846600847119563039203089029529600000000000 + 
  (44521496416073323910430637833474351166815875153142934147565140417737344041\
4642655747554133371447700270887459756742186033473*h^46)/
   427246265911326672949989450993497439956946124800000000000 + 
  (21351321861874283616344282873959286924146662873182235013941798230635446989\
4057913918483017608810878248990977119395710435701*h^48)/
   1452637304098510688029964133377891295853616824320000000000 + 
  (13991431983694501923586511519126716243749478169591883298723656495568854278\
98020394257764101110648894758321591923633812297593*h^50)/
   87922784195436173222866250178135525801666281472000000000000 + 
  (19058501869528289605248649174795954583192451335458612551750024926174985922\
205004288315629451947881452630960728601167308077947*h^52)/
   14101168154433105561626777797633309159822259650560000000000000 + 
  (21844316493103756847574102889348191081229704609686929046705351415271042983\
894471982770915386465241117620699881648018672972019*h^54)/
   238187122956402674377913181494806113416997733662720000000000000 + 
  (36450204278198121770149744957357277565690842275797408357410557131675741159\
717538354610912081189009054520998311196598871896293*h^56)/
   7218470926302273990558874770948477037202190140178432000000000000 + 
  (75964905982050714307855051554204011511298060603286106867935196638827967344\
7189923234281275825945835358609073171369736804996287*h^58)/
   3322763295713585397055083973670655239081211050757980160000000000000 + 
  (52178955927100052328998917732357273961776848555421151977617707290178962301\
02328551565983033064628018287434724530826749352571825379*h^60)/
   606038797505200840568876765957790809056022083547748001382400000000000000 + 
  (20803074362408566900104368839504599058532220489622497629406046614874959175\
000443931775099466579042876944574687938020447142400822919*h^62)/
   76360888485655305911678472510681641941058782527016248174182400000000000000 \
+ (37196479850730584163054147582233595141018724231521440162628968600264648274\
674129091497949141286635886787783455083441302812345597*h^64)/
   5090725899043687060778564834045442796070585501801083211612160000000000000 \
+ (16846226127572854176296240089096747920621667731625082386393283914480181965\
06288143132308341032567777932643663469249470286918257847*h^66)/
   10063229155307929818740701840126689771835730133684306556905062400000000000\
000 + (4016971902161397368109585034760115677899509684852335780308479176436236\
9816700309617354672469229526600283433045462281241540734637661*h^68)/121765072\
77922595080676249226553294623921233461758010933855125504000000000000000 + 
  (72960402241163278364794348248286298977950745024062697661064185097175208467\
761110826437898947341331117753443251178021933756092606157*h^70)/1296798025098\
756376092020542627925877447611363677228164455570866176000000000000000 + 
  (25106542267583528261957587949052928965809802645052796543368931814286022338\
1186620594359536755180063616797158648966506640464783623*h^72)/300698260159030\
973650832670349572375893694569183919951009323522457600000000000000 + 
  (12320657390244752732101297594834190295162021034171915914974329367220809118\
7129345034335017829177577609275844418553612353006548750059001*h^74)/113713106\
50564970960420666053374051317127516621358331239351431588489461760000000000000\
000 + (2127584168726154105963580162570163976197494587387154483667308208737474\
7050006801181838979727028560068349188115981621420165272358843*h^76)/172292585\
61462077212758584929354623207768964577815653392956714528014336000000000000000\
0 + (418044177550261184550364923499443807791868936552933607098536175861806447\
04192247002885091781747246019897364997922030988705423107179299*h^78)/33687507\
80229872647024622318312062702699026799077405629657861608090003046400000000000\
0000000 + (422014611310017029598402831413091211297757707965721812938257639330\
871424767942919365760582299567031632673168191652370058263278499901*h^80)/3824\
49158989704687379773182498244460314327805116778249885999320222243225600000000\
00000000000 + (61788764346934805923506265395185979471610367082486041375176564\
60919028484048425480615598981577364098384204946885508624909433317*h^82)/70944\
00584131443558194711441498962497316632473218210220629235393888256000000000000\
0000000 + (568272138616509631451991752178061281598307085548234925999207020509\
77867333835325874956501151169538918916784039564521666624036863*h^84)/92865703\
64628059617676877276922141908987471907442637178803669130599727104000000000000\
0000000 + (292856001328614648986259614065717093622850310521910560183550636984\
99890450431840960009355284748388899906403835137162754681951*h^86)/76327975599\
68268178912501871442856363551346773240523708605755449807994880000000000000000\
000 + (7710424671283299111758329514652960333586222538898896263247527399269666\
88433101158764405693365709983075717249940733174523*h^88)/35834730328489521966\
725360898792752880522754803946120697679603050741760000000000000000000 + 
  (29067285169918918216605881254351880345641728144259259327953996963533076946\
788113687252400643999076184555906507419151*h^90)/2688032416157466471715811401\
04144033154649809862983198014099265945600000000000000000000 + 
  (74049886842395842729591976435243850290804521529699307487205256897433582881\
31481630879074354641109716139544335970177*h^92)/15178082632075029473602916072\
501972781181481461937646927214031142912000000000000000000000 + 
  (23322525338327591577226787411584593958736484301955500801866278856485926715\
8962105931482665721346003885161983627899*h^94)/117853347496111993559740289504\
132965124467973704457023199544241815552000000000000000000000 + 
  (35483572890546549497959801798888482729327743046169371020712662429631109006\
7804817230585726558327255220360801653*h^96)/491055614567133306498917872933887\
35468528322376857092999810100756480000000000000000000000 + 
  (69222951448804315011677330866650686899306925387808884411769535975532750057\
206865990421675868990112941477*h^98)/2911396444832074143920767375634481082705\
716954866864066710732800000000000000000000000 + 
  (10832078252599882799507066721012414668332814407408233109832630794550837882\
36651655693075851792372911*h^100)/1535196245775437703071705807299555592857118\
0955799293788160000000000000000000000000 + 
  (61574025798233292096453449635237020811618336035441098032029815638384313766\
2059480909472698859711*h^102)/32586626988150010233006240060182456932127243186\
47175086080000000000000000000000000 + 
  (24324312464316523136881313792432740667330595507157130206945307924350863686\
50952387866632197266229*h^104)/5324654849863711672073219625833813462709591536\
669484090654720000000000000000000000000 + 
  (60421189530768708300286241159118108060169075771476097246111012208262909610\
2103078489*h^106)/
   60589213890574994097092632088048370281380879269888000000000000000000000000\
0 + (130708996967004199079091108664152255382423297822057654289359307618575230\
42830951456377*h^108)/6650272116629511352096887297984189122084365308662906880\
000000000000000000000000 + (6228406111069529758070049776999648955275650040133\
3781439233461121637175152100808357*h^110)/17813228883829048264545233833886220\
862725978505347072000000000000000000000000000 + 
  (68390272870843705084120149495439620564174139289137821827068568821832788742\
0033*h^112)/12188159080502513319337782857170271778072749408256000000000000000\
0000000000000 + (120587013448514147786194824553812888912647603386552432949066\
58493645138998366587*h^114)/1485699089885316365893985460187957144295443313637\
457920000000000000000000000000000 + 
  (53216444281508218857654973928010075961733642298913123189637156460189703261\
1*h^116)/50345949225349591136606816258861006218649574083395584000000000000000\
000000000000 + 
  (87067211972381634876595454734481372666239002388705009289817716848999*
    h^118)/703561868471784332714511397532015775661688881152000000000000000000\
0000000000 + 
  (653362888108908179072244628196318338330361724128500226746664677351*h^120)/
   50254419176556023765322242680858269690120634368000000000000000000000000000\
000 + (63029646280025084030152630753175946087286435129479275367757217*h^122)/
   51542994027236947451612556595752071477046804480000000000000000000000000000\
00 + (6186600252613257774115276009686285889645096833193222503293*h^124)/
   60245057953913315203183507709320603025119641600000000000000000000000000000\
0 + (29792480159450078555763526785853078736901381504443737*h^126)/
   3882603090477764674748668595659759593455616000000000000000000000000000000 \
+ (94352312747234501364887725814225895959267170053023*h^128)/
   18568971302284961487928415022720589360005120000000000000000000000000000000 \
+ (5602240588637695861977794139947453747649731*h^130)/
   1888131755017587085059070862346210508800000000000000000000000000000000 + 
  (1573013655681850642252402604468750729472049*h^132)/
   1035775134181076343803833158772778336256000000000000000000000000000000000 \
+ (180140834987764805971979089001861252537*h^134)/
   266342177360848202692414240827285857894400000000000000000000000000000000 + 
  (6903795523420980145562615579059*h^136)/
   26584239366076596268257100733349888000000000000000000000000000000000 + 
  (2234294276284170511461473477*h^138)/
   26292104867548282023550978747269120000000000000000000000000000000000 + 
  (5512181798140734397311437*h^140)/
   236092370239209063068621033648947200000000000000000000000000000000000 + 
  (287666981038755519269*h^142)/
   54482854670586706861989469303603200000000000000000000000000000000000 + 
  (483783077262043387*h^144)/
   505912221941162278004187929247744000000000000000000000000000000000000 + 
  (8889580800091*h^146)/
   66713699596636783912640166494208000000000000000000000000000000000000 + 
  (645107*h^148)/
   48133982392955832548802428928000000000000000000000000000000000000 + 
  (703*h^150)/
   812260952881129674261040988160000000000000000000000000000000000000 + 
  h^152/37131929274565927966219016601600000000000000000000000000000000000000, 
 1 - h^2/12 + h^4/288 - h^6/10368 + h^8/497664 - h^10/29859840 + 
  h^12/2149908480 - h^14/180592312320 + h^16/17336861982720 - 
  h^18/1872381094133760 + h^20/224685731296051200 - 
  h^22/29658516531078758400 + h^24/4270826380475341209600 - 
  h^26/666248915354153228697600 + (469920959318820839589731547455077903907932\
67264378927220759753531271447326238158827536799087400581*h^28)/
   28157344785154900827832320000000 + 
  (57691569514324027250549445539004178257056397698788362197510649084503254710\
13662480501815099777430137*h^30)/33185442068218275975659520000000 + 
  (12794667500122837601832660677012411798735953027302395163155570799630678201\
02870670254226007636131165851267*h^32)/473888112734156980932417945600000000 + 
  (14886923513200919730699212419000759323378669663721180197746903408951631089\
882636170195125291787702157607529*h^34)/
   1105738929713032955508975206400000000 + 
  (16082359024699028431891331588516115630139882938739935600891724632444723727\
90390161718512871995938306504851867*h^36)/
   54023244851693895826295645798400000000 + 
  (18854117335508344230708969285116359799635422325870609143417857535217379713\
58624878992725766440577540760995011851*h^38)/
   53963219024080902608710872858624000000000 + 
  (49104327126625701044761917988727614123924807812777802621405174411387288904\
929953157250037220973048891551490192742276649*h^40)/
   2011354334086670017854671663688906178560000000000 + 
  (64086249129103863542915793422072247660622254504558100007211472248962013528\
819187584803627548244156152786518791929431345071*h^42)/
   5827144925140843875477215643664722312560640000000000 + 
  (52615463229061782623151632154255584852226445067927473795678436091273890709\
539062972951818507769869016487987564301233870117*h^44)/
   15539053133708917001272575049772592833495040000000000 + 
  (48964907125019367879392755811419380777631809747435515782570542388794980875\
95472360202653749899737989233736652667805664682449*h^46)/
   6573019475558871891538299246053806768568401920000000000 + 
  (20329996019777927171953300062142519804753737216934910816229681832082459128\
90974613473570096504318129794948089242069040974973849*h^48)/
   16761199662675123323422663077437207259849424896000000000000 + 
  (10538366163991454007069164099800041176219659266922571735803394293736826148\
92915363695614236817528629318667019308230213151490519*h^50)/
   70092289498459606625222045596555593995733958656000000000000 + 
  (89012876160418876135046709269622695880256925102070558894427527804018772368\
3272917669780337871266729228324588216059016555644308827*h^52)/
   612957071664029259937566788741878669492693468446720000000000000 + 
  (10518808525226283445654199973916627848993436931793285473131251215326073427\
480810302374845978683326329647973033727032622848703597081*h^54)/
   94395389036260506030385285466249315101874794140794880000000000000 + 
  (16296685345763806250417491114001208627885154411373666845382174528535478207\
8732588291977747187879334589682241148338340135555636281*h^56)/
   23598847259065126507596321366562328775468698535198720000000000000 + 
  (24401091778781227615566569172738965436125135348326016778114497478270880467\
17259708996744394012194182647264573824812935959045995653*h^58)/
   6961659941424212319740914803135886988763266067883622400000000000000 + 
  (12994554051145670390793377480443558960272124127418951248979172800320269586\
7631799229981619413912609222010288545958884433203392562807671*h^60)/
   8810871748344842989809054520463266377814474906963413250867200000000000000 \
+ (79175168930510608983661239137652537267445592047029903529462883213172596660\
42697430546942604851488772143336639150574643632100096816699*h^62)/
   15228667219361457019423057195862435714741067740430590803968000000000000000 \
+ (57929162137826317795535694575398939873886632109070721231374527172848249824\
1546751217989605977857835719255015279269666567146049029201*h^64)/
   37379455902069030865856594935298705845273529908329631973376000000000000000 \
+ (21698154320539805807002658128308415132509402478172270282462051738854457059\
557120823851975260082263981290714579273385752974772081553171*h^66)/
   55097317999649751496272620934630292415933183084877877528756224000000000000\
000 + (4829215516117125142957730394078829717588946810877856736415302636488281\
401842567958054222537311169808098388501746615943251422008507499*h^68)/5619926\
43596427465261980733533228982642518467465754350793313484800000000000000 + 
  (30922015177470587597879656258559519831382978605678082322725903483278197089\
311174181066731724898540487015261022926559934208642335825507*h^70)/1908331541\
95134717552003022995413841497307357865545281725903405056000000000000000 + 
  (15447737264132581814686724899816142379948899876552369215101754339550974342\
31707544113018465089644808341573064123919468457584736339*h^72)/58167267274942\
7812170334381021910770674957730697453306388676608000000000000000 + 
  (11984445006367222634771822406169287642611815034718903521791795165939739834\
45532044745432143086338980856973610339064016405874034229207*h^74)/31515626153\
471920403588171371406541626948759395696773247651654139904000000000000000 + 
  (47323202855608533732788968229713226614405527896700523902435319475483731778\
986954161616956716208199796773698523253536915070486925444923*h^76)/9902447591\
2031677449236569405289271266712771738969502810026980451287040000000000000000 \
+ (37837293670477812841669833565354219529095955379142636907571510654309530983\
20423685275240957396039021365305606169782997993359367261305031*h^78)/71485427\
69718562646206095105171485841271144401225263935613499433612738560000000000000\
00000 + (29385271713546479058751478396217788478970238994349689967949096423118\
6360420108701864512901628635718188051055732637842771490155212018738401*h^80)/
   56664115687969139908926980533659311101809271287045592129629672177103640985\
60000000000000000000 + (21081667513589008409644155697703021283146364680159443\
88099864946290382335832638272466388691833631082823923563763822754012408293418\
0313223*h^82)/467478954425745404248647589402689316589926488118126135069444795\
46110503813120000000000000000000 + (44034571026433784759117920343013303631127\
37083664635877189454979630130985751862426594080177452147119204193751846383813\
815313236287409397*h^84)/1261305558681615606526572578242825668748643429650361\
844177875419652335935160320000000000000000000 + 
  (75831691523104459179113963248148860843923884020656515470303560912054928904\
1337645479173305836693492825434460839975458731200463439*h^86)/314314689264334\
32552137123091121095691957597225190464297489341672799076352000000000000000000 \
+ (45378938118254786979665231285615702673599748342357227211445807940750633413\
740812057309507716617171032820691714150752794371881601*h^88)/3041755057396783\
79536810868623752538954428360243778686749896854898055577600000000000000000000 \
+ (12282432619964325849762733230534669552247648150418237580817157631723130259\
19160173936722845435030290623126503670694503462461*h^90)/14847174740875499552\
26127684984463660460916260046786220948953314728345600000000000000000000 + 
  (22494258842992224316430934875572122411313384397073322740185092648393980025\
6973199312939838420892803429060648096655603375263*h^92)/545790508080071180723\
97088138161269771873118855241014601081241569591296000000000000000000000 + 
  (44895869381128791949919548633649313881319949223947733696967927695419439926\
87497178057743885963851897441865815279999237*h^94)/24295920868429241749238767\
3746981805025826284252265247826752744665907200000000000000000000 + 
  (12083452358444686902018390633953125638278527046909993801122813006574125120\
46115034862747874717619721673320622322714453*h^96)/16182171175427685269548955\
135759795595936564081727368185475882433904640000000000000000000000 + 
  (26583513578868571205956411212793652301709646926064322940452886593502899401\
607683814067444275480604469665942557041*h^98)/9762999200861348578913396763655\
9852765831457506650788449326590853120000000000000000000000 + 
  (36589734685969295275954238733211473324733617130088923500792568180229279672\
6505860549608727695326266225107307204303*h^100)/40795389517884920847602407905\
2767956200081447438505080306114683207680000000000000000000000000 + 
  (38941559387823929492054750863731104415641639380287305593253629301731370271\
765299606091410342110931663706247*h^102)/145793775814283097514801504733695937\
29549397981679450057143746560000000000000000000000000 + 
  (63957525346377747335407975546113054800800070660195087894453489728810730134\
6187839593266251258480438561*h^104)/88880777109263494833837589138918270877537\
027958252157513236480000000000000000000000000 + 
  (91463750673706250037216121359606738813433697522113107780923314151439100109\
26350498452701995040733*h^106)/5212948804062375063568187046270866327128271434\
50159281602560000000000000000000000000 + 
  (33310984068912815392996534257550055637922097975201989303755558380344701499\
0382838588350921006131*h^108)/86013655267029188548875086263469294397616478669\
27628146442240000000000000000000000000 + 
  (98967554231024302436803878505321490954192052639055283481004228848958637593\
813624796389*h^110)/127889848396721372155709371115080560040083948243517440000\
0000000000000000000000 + (139611392659600014084623865855557907442145567241643\
4267410570517190385136904182691371423*h^112)/99754081749442670281453309469762\
83683126547962994360320000000000000000000000000000 + 
  (25128003694609452299033462023425123508807831450390600464139591777913018492\
281302368377*h^114)/109729489924386937309598640416739120514392027592937963520\
000000000000000000000000000 + (2566836548205298764976238422683702523276410275\
5325737176769279958516462184501058427*h^116)/75770653584151134660593258469585\
814359067608995510353920000000000000000000000000000 + 
  (31659756770002167680830814220897545818601359301522671113927649025564534233\
666447*h^118)/699421417699856627636245462796176747929854852266249420800000000\
00000000000000000000 + 
  (19018474281257741320269593466006882203725159716063876420399189206058968809\
709*h^120)/348548879252420246330354881792114658436804743654277120000000000000\
00000000000000000 + 
  (23824035041107921752042322494848928917183310486789561781486732399*h^122)/
   40213109891218918754818465207831337499120107520000000000000000000000000000 \
+ (24492815156655801431045607896750919551451375008777264159120412659*h^124)/
   42354895091946882905890318246074528300703678464000000000000000000000000000\
000 + (21676996896727722015293909694334463361921570142778351689250033*h^126)/
   42820333499550694805955047018009413227085037568000000000000000000000000000\
000 + (5509965136528627352470607356796110220161924108915229313919*h^128)/
   13902705681672303508426963317535523775027609600000000000000000000000000000\
000 + (90847889556818266568576656640071759595619070502013271*h^130)/
   32852795380965701094027195809428735021547520000000000000000000000000000000\
0 + (3375613567655721976603964419195184002715731227168799*h^132)/
   19711677228579420656416317485657241012928512000000000000000000000000000000\
000 + (626814482401499632521238823902760928557299139*h^134)/
   6692700867016185606117075795147183095808000000000000000000000000000000000 \
+ (2149336855026708589704384570411417330143*h^136)/
   47805006192972754329407684251051307827200000000000000000000000000000000 + 
  (89898719282602694731188006937828482019*h^138)/
   4780500619297275432940768425105130782720000000000000000000000000000000000 \
+ (3299191933586189263519985829272111*h^140)/
   485878097952292251795222087249533337600000000000000000000000000000000000 + 
  (5585208380081448296990991419*h^142)/
   2669659878858748636237483995876556800000000000000000000000000000000000 + 
  (1533605484433661463113*h^144)/
   2830278164705802953869582820966400000000000000000000000000000000000 + 
  (94515280746422716927*h^146)/
   817242820058800602929842039554048000000000000000000000000000000000000 + 
  (34657985164391201*h^148)/
   1751234614411715577706804370472960000000000000000000000000000000000000 + 
  (10441100047417*h^150)/
   4002821975798207034758409989652480000000000000000000000000000000000000 + 
  (50219923*h^152)/
   202162726050414496704970201497600000000000000000000000000000000000000 + 
  (247*h^154)/
   16245219057622593485220819763200000000000000000000000000000000000000 + 
  h^156/
   2227915756473955677973140996096000000000000000000000000000000000000000, 
 1 - h^2/12 + h^4/288 - h^6/10368 + h^8/497664 - h^10/29859840 + 
  h^12/2149908480 - h^14/180592312320 + h^16/17336861982720 - 
  h^18/1872381094133760 + h^20/224685731296051200 - 
  h^22/29658516531078758400 + h^24/4270826380475341209600 - 
  h^26/666248915354153228697600 + (512165319461800049582279999734219854669936\
282347722580701618902060623238152905176255986662343053*h^28)/
   12570243207658437869568000000 + (34421387924438773318942864661047618559829\
90666597598003011589423314403113778176725942266555472685548603*h^30)/
   260173865814831283649170636800000 + 
  (11886416625159561159046946931688163144937394922286730463443884465332264269\
8076335123991612325626998377730809*h^32)/
   331721678913909886652692561920000000 + 
  (32983521843599158848143817881520033881882068635582479847990610661489550419\
607516885984618558909245976082082887*h^34)/
   12605423798728575692802317352960000000 + 
  (39225205806223979788819580498349222549536762621228987968145514227313146176\
30225881544777833838166348058239569*h^36)/
   504216951949143027712092694118400000 + 
  (17356280510048560411498564114649360688148238484513328701169739101387037641\
11252457730035213906541771621743424546113*h^38)/
   148736122435122987815259343316582400000000 + 
  (48799120408328096516716709313707638978744546423291296654893857591052722784\
3746002792858787022522663541885909379573522573*h^40)/
   48428481464876044832648442183879229440000000000 + 
  (94568150646047202439197746768620861463099129772087688205671485122661184883\
25889254332808583029469764236208718628478376528309*h^42)/
   1726561459300990777919175005530288092610560000000000 + 
  (30123424802906996871856726663535732329789867783481385258370932435542042884\
8995468093812362516914986891099533979524386173783*h^44)/
   150702023926056307124410749405122128773120000000000 + 
  (50705783832802046766095793234873044944712659624320321432725620214237485946\
0833373055852696106357931010059646739522845477859*h^46)/
   986199471201631191528627043668988262350848000000000 + 
  (11591283639965600184302423597239557470069259151095085225892027623140428340\
573278083011810221709605132907633194235918696655092707*h^48)/
   119722854733393738024447593410265766141781606400000000000 + 
  (23059980316500813331415548890220435726367688842656388691483767208087136304\
027522844300735167185647879336510994811380581404826701*h^50)/
   1676119966267512332342266307743720725984942489600000000000 + 
  (80611438700756530280805940257393759936649138932675657670913387046085384676\
12522853535880664290863405356329089402544401160491122343*h^52)/
   5330061492730689216848406858625031908632117116928000000000000 + 
  (26091407910960060478228140050444175980927055124475779411549618840391809334\
2735272588820945878020480272695064000916477052929722957421*h^54)/
   1987271348131800126955479694026301370565785139806208000000000000 + 
  (14820467838369632659795932868338750999282142689658618368143725517096342819\
5498631884508283338512950856352776008665547973579504704829*h^56)/
   16182066691930372462351763222785596874607107566993408000000000000 + 
  (20483184686891808305382547124857051421681512231538589414476575782958668208\
98994261349388687434404699108703619171154649145184510694933*h^58)/
   3931290319863084604088987182947324417183962014804869120000000000000 + 
  (48153398243943909461754347415244398861561288310525908509614310258523626785\
54401821663912169116455106828902805927040411696932109063400187*h^60)/
   196671244382697388165380681260340767361930243459004760064000000000000000 + 
  (12005745321917276050956231531023833924197431302492428493605160913433875246\
012412320161631374345308266291699492986514053218251263750777*h^62)/
   12493260189074573541026663623485666611576710254467796172800000000000000 + 
  (48046158495996561025331823436782106115256702145392153420094327275774907902\
32749496658841002610886950264529198963752601246115065575191169*h^64)/
   15104351568591159411101236320794170933396242697651565572915200000000000000\
0 + (179441367507336486491880929176309310152629872345956908687571709776476367\
881252654479735242592059092725930929049105825320904843800341997*h^66)/
   20035388363509000544099134885320106333066612030864682737729536000000000000\
0 + (303649126786815191217486639254396303319507697792720542511242295045310029\
94432592109526435527329920067215382888131073148815605334795522181*h^68)/14049\
81608991068663154951833833072456606296168664385876983283712000000000000000 + 
  (98754766754490353963916159119635461635965086199735415577886530047673834365\
98976894939425223800892553082420266245924836829106874426731943459*h^70)/21945\
81273244049251848034764447259177219034615453770739847889158144000000000000000\
0 + (248741349396095800142584830983492791463204366629110167117160543489819246\
34993196601630663227260538534010700597626974083035798989363908114589*h^72)/30\
58448265348297730075488448997862107887981877718755040169830981304320000000000\
000000 + (2397613673451882771368900861595665207556334915368839471800181636919\
10351486884236374678843756559891516418307218937783219804108675373605793*h^74)/
   18690517177128486128239096077209157325982111474947947467704522663526400000\
00000000000 + (46561293531429984953312728912391156150984587683667183909923680\
45406943758079731366775006603995780353356955754256328032538640433998300697997*
    h^76)/2624148611668839452404769089240165688567888451082691824465714981959\
106560000000000000000 + (1400346924220568080411820529419903620577511193531337\
40039131146532242980959602270123531488731182832025723925836520915148867539647\
5292579053*h^78)/647836688505744739812427368906165904365197461361039544164973\
38617115443200000000000000000 + (83120377677622720789245048465776798519826131\
92527976834502503980517772779841262557305184230504098861693664590432327365098\
0226688347246647965841*h^80)/356983928834205581426239977362053659941398409108\
387230416666934715752938209280000000000000000000 + 
  (13188428926724826869894009046657430154155541185069688527391414059324372874\
8792039407397122939399135512541640265902673466791016949458401294246987*h^82)/
   59259332186478126516755836242100907550272135911992280249166711162814987742\
740480000000000000000000 + (2163565565019764536911348436669478307601809080357\
47185800832157885857998736407853852696855123557022893475251111702530117367068\
513907822747972731*h^84)/1142574662091052857432204546210901012463771128139274\
4492459314134823960457972285440000000000000000000 + 
  (32758350996228302412545297034269300706469548037992308033567378702583409742\
0945876801995926076660553995632086779081086064991995052332321361*h^86)/227755\
74659622316094994110555699023504261218501115105300583350434865037457752064000\
00000000000000 + (13615977592261165009212939116637608846394054210674516196623\
09986446726251099306987925414905000930598408443834224713841111299265231226145\
289*h^88)/1392481336784503629605336126380079538298502346333999475972374463296\
178872416993280000000000000000000 + (6522857245069541909519012736796913273984\
61863707720704398957503899701417483782738445433010771715980240334927251603444\
976094711221*h^90)/1093769065205559008224551902438279886716473163513953885810\
06866626956492800000000000000000000 + 
  (84086326040536069217444957443078426668035006177256163186690528262050338553\
649859641855355241338548451342336416444091116233684261*h^92)/2571665639435462\
66335667370745536237479653068206103798797640068231992442880000000000000000000\
0 + (875926693802290080689060968734676016932378099197692711462463149892591205\
443812992083057772307845848057152501274683121369984053*h^94)/5425157650315907\
53639627056093323021532418801421095685134747541201737482240000000000000000000\
0 + (394807004147160883067970235228189326739946152923070671814476584884986464\
8109847533607232321323091589916091466658550477470643*h^96)/548950347863692645\
4544780812211904554423659480650819942245592244183629824000000000000000000000 \
+ (69729351415370231317602820023611956043536208606844101062670182414661942059\
0018672407317016709685447358503237322358233917*h^98)/240934548611923314013284\
443132423623317277731883496370761529805127024640000000000000000000000 + 
  (15096915265039864257697941555558609259209254959089166888845018705731678393\
34390768649743945890388584026542452620459297*h^100)/1433203566261711255757153\
83650046498836797266424316465410816994181120000000000000000000000000 + 
  (44773610649230073429426666931683683444944270823259462728084345706504944010\
450215015069374516831275022395558012383*h^102)/128982713019509686510034713340\
9835453207122914213882367724843171840000000000000000000000000 + 
  (19305716468407202300951032727409724279313928065100615541257451567101877102\
754910184008800148402164179117037213791*h^104)/186239821712083334304271862176\
263632178298052091491449704965398855680000000000000000000000000 + 
  (11007017703159345442060779131786020223365291667403732727367922082825942887\
172672272431516854696402893480431*h^106)/392134983224623503660500598938906314\
10512173881758520843352145920000000000000000000000000 + 
  (73543899126990558438437234152562039989061924798764456831590827319715662597\
9475128631139455620399854699*h^108)/10665693253111619380060510696670192505304\
44335499025890158837760000000000000000000000000 + 
  (52885246919446434157799813870421453285566746667704208052776224933513324500\
0492511239424241282977811*h^110)/34405462106811675419550034505387717759046591\
4677105125857689600000000000000000000000000 + 
  (24690388687620724121174052271888486415511321643826834907518194849600615391\
51623298447543094709409*h^112)/7939722024648848173742315655089473329010751877\
16396444286976000000000000000000000000000 + 
  (13597184566877092674034656070722457151882067148392494147959540473132113415\
700812531828887*h^114)/238172536269987150749516428811526773209533083147462246\
4000000000000000000000000000 + (119183250547711023660879566645638776189607464\
5230967778683362980737807610391807031597489*h^116)/12535496928961963718248548\
6812082771275641452322172329525248000000000000000000000000 + 
  (48203934852430560623670953646165971887171373203239840583722948859703447240\
229098129633*h^118)/335772239168624028167371839675221708774039604434390168371\
2000000000000000000000000000 + (937460851206279162920444500196619227457399975\
5914854018359879448766230985264254809773*h^120)/47735511758015214836173752835\
8390630462125936671715229696000000000000000000000000000000 + 
  (25507879290519536568141035604903521872268650112046650447049727456190717427\
4975507*h^122)/10491321265497849414543681941942651218947822783993741312000000\
000000000000000000000000 + 
  (28447517582032270986985812594274445120987560528724136334453323032454895389\
71*h^124)/1045646637757260738991064645376343975310414230962831360000000000000\
00000000000000000 + 
  (1672448597430692007480643887486990665260735931393834224655078721937*h^126)/
   60885161694673644177217332478732134432261537792000000000000000000000000000\
000 + (364953723366314609067464895876107353915895295056661814953473778349*
    h^128)/146124388067216746025321597948957122637427690700800000000000000000\
00000000000000 + 
  (6551411112033075960764751684538241397329999241631760716206511*h^130)/32115\
2501246630211044662852635070599203137781760000000000000000000000000000000 + 
  (54777201299288654841921893185687835219222389436973773678183*h^132)/3670314\
299961488126224718315829378276607288934400000000000000000000000000000000 + 
  (12656241556062737004851865718439884308222781681077601*h^134)/1298651676235\
820655010957387290359407910584320000000000000000000000000000000 + 
  (23269206561312199338719037037358365168781598819019*h^136)/4113741334660053\
006556448866571945950524211200000000000000000000000000000000 + 
  (116586973834993525547874016150798920094019473*h^138)/
   40156205202097113636702454770883098574848000000000000000000000000000000000 \
+ (51231049702728453485281771805477733140569*h^140)/
   39113186885159526269515378023587433676800000000000000000000000000000000000 \
+ (221792478713734277230782961348810284733*h^142)/
   43024505573675478896466915825946177044480000000000000000000000000000000000\
0 + (31951642893082488444331620177521*h^144)/
   182204286732109594423208282718575001600000000000000000000000000000000000 + 
  (453511040588346927587779949*h^146)/
   8898866262862495454124946652921856000000000000000000000000000000000000 + 
  (342257623028756308455493*h^148)/
   27459358753975700258442692529016012800000000000000000000000000000000000 + 
  (49325924492834896177*h^150)/
   19613827681411214470316208949297152000000000000000000000000000000000000 + 
  (8558323553186611*h^152)/
   21014815372940586932481652445675520000000000000000000000000000000000000 + 
  (12461208851*h^154)/
   245070733212135124577045509570560000000000000000000000000000000000000 + 
  (4177237*h^156)/
   909732267226865235172365906739200000000000000000000000000000000000000 + 
  (13*h^158)/
   48735657172867780455662459289600000000000000000000000000000000000000 + 
  h^160/
   133674945388437340678388459765760000000000000000000000000000000000000000, 
 1 - h^2/12 + h^4/288 - h^6/10368 + h^8/497664 - h^10/29859840 + 
  h^12/2149908480 - h^14/180592312320 + h^16/17336861982720 - 
  h^18/1872381094133760 + h^20/224685731296051200 - 
  h^22/29658516531078758400 + h^24/4270826380475341209600 - 
  h^26/666248915354153228697600 + h^28/111929817779497742421196800 + 
  (43679591503897307576622052045215343830802708266029928931679320035599579222\
967703319964842094423246780948403*h^30)/55286946485651647775448760320000000 + 
  (15157614429243432575869790708160032678273058320314673635020421567719945581\
809137294626420811871174969230311809*h^32)/
   364893846805300875317961818112000000 + 
  (98529485890883806618119186530029397856115867960599749253167588364486394587\
04386730189269060268413051736535561213*h^34)/
   21268098499508965304246917398528000000 + 
  (17405786323843921753635532169587393706235758228232964756549044867400222183\
6120298106631496953491984674206918754347901*h^36)/
   91931355764127502527607300455137280000000 + 
  (41190180960531852834468358973425752713649435485555714630926729561319509814\
08669242289809196023871030289050486953227055151*h^38)/
   1119723913207072980786256919543572070400000000 + 
  (57275977021500424389793592327154722126730857223794596396417918368438371249\
0385051520611469786043181383264897303562477572627*h^40)/
   144631005455913593351558185441044725760000000000 + 
  (62126228713275922946100382223865725859876959514442446436160624090011376665\
16283501722809759563666967088802244880111034200795560243*h^42)/
   2377475129457464301194703982615206703524741120000000000 + 
  (18613512517189002630579928968637714765953435941190362843259319334882543271\
3538460429658538920424978212491954680051362261017601281*h^44)/
   163963802031549262151358895352772876105154560000000000 + 
  (15888825148308259699265419077049607196944006054898690210962077841246471932\
67149977290448593966343569621905974748210738490919674353*h^46)/
   4639778453335674276379975938390922424871813120000000000 + 
  (50109735817927805596209567005476255389461421276933071238653657022291189972\
3406457372267578467760913669051040813442816124875005979619*h^48)/
   6704479865070049329369065230974882903939769958400000000000 + 
  (38883671416310087493629729121447047351876828437024008232302007356311419565\
2827474172457537760655534757627734727981225017266332481941*h^50)/
   31887160333869746810413846830246394299225735168000000000000 + 
  (12169470022831564820730972399342341409576607779003359544976395299267382025\
9449661223800373323905049183502033813334196914316781102174213*h^52)/
   79684419316323803791883682536444227034050150898073600000000000 + 
  (22323661186371553020844215082188143996782462983914468825344823109782502026\
59561483629260635901200965295563216402130301753181779884466323*h^54)/
   14874424939047110041151620740136255713022694834307072000000000000 + 
  (16375690491118871319133373009481909479295769999851619754309917843331683638\
6745445545380311844345555859762215882836758283852900172722993*h^56)/
   13892151594015697113905758993146125618766479137701888000000000000 + 
  (30140172174270064212434204217184497631693235504935981243997144753713224533\
2000031314441223932211087127032081199515619522559926385971874957*h^58)/
   400991612626034629617076692660627090552764125510096650240000000000000 + 
  (41697030063966265229325874510306989947495276881121422816728415937927290259\
915175776851035309236400674391998163561523630394785363743967910521027*h^60)/
   10573046098013811587770865424555919653377369888356095901040640000000000000\
00 + (50995573448236132472755746856604566693562892060367928321182396303904000\
65724026309960386146718724630267541125417722993064180693362533772782263*h^62)/
   29604529074438672445758423188756575029456635687397068522913792000000000000\
00 + (13221725361694879275639176360069831648854356088661174412101626398244492\
23201303473930216016107371454690228904861433018806308940476678320321*h^64)/
   20895348019790141477808034435881264137109426656830229053440000000000000000 \
+ (41916048081978008903667793207124943376458745539755537809539371620641533475\
79714323373928430762451495263752905926580292804147332671824197657207*h^66)/21\
25182265700776129141943950335739850328851347559575276109168640000000000000000 \
+ (37234840227337749166621881781067640963039460104700469202348491314172219741\
217723525850692527023269872715113641273517475263938315151452071676987*h^68)/7\
08110730931498606230095724251868518129573269006850481999574990848000000000000\
000 + (8183665511603209067200787117245568452335909543307314220498327168038854\
017608831116176073980066134248534697706191821472880526447939243566642381*
    h^70)/6777383343841916807177754419616535694352901018313115520118481223680\
000000000000000 + (4042844170427963447721335054146866101772135841268794991804\
10727133932174590488044059082481687039812813778868133029256073221759061926710\
969536939*h^72)/1682146545941563751541518646948824159338390032745315272093407\
0397173760000000000000000 + (168336299231178504918639055583830763984037667727\
13585089546801119454138659554541955422525834479383145781036040978745699475579\
3221850724360905531*h^74)/403715171025975300369964475267717798241213607858875\
665302417689532170240000000000000000 + 
  (98170512259065361077371617645630101426775176565391906337620299342628285719\
07053328997820497949991532024799797701124967889788332461334599*h^76)/15490389\
22220891096986699083610110382587928186917024457942766714880000000000000000 + 
  (26360538726776016426055815162154674101871216323512076589058376158331890393\
794374634345887168795264135241256705306867142530906386423697748818601*h^78)/3\
10961610482757475109965137074959634095294781453298981199187225362154127360000\
000000000000 + (2908143173671387884616770454887171748206277485702827976735289\
63616425656766839162161162946408430356836822220341023245959806252849328433178\
4027807*h^80)/290230836450573643435967461269962325155608462689745715785908077\
0046771855360000000000000000000 + (123110862758956399891098744349316488118424\
98644886337630960170905448772103393945460677671740165385186898284328274281457\
58398369252130423025865813*h^82)/11719050531274514143063118571279019291418352\
5204994621455174774877023706808320000000000000000000 + 
  (81616975770622793700132788180125726682024819919213415703535802672990933757\
109796054589533484951207307447553596977098210890348943356010414571745075463*
    h^84)/8326861195922112043920554107507737134735971050927200132553275764598\
53508498077777920000000000000000000 + 
  (13595215574633863417846621352757407650392892900242954841596224430841714366\
28917320438549958993506338061025020523234547671721009397089916541055673817*
    h^86)/1665372239184422408784110821501547426947194210185440026510655152919\
707016996155555840000000000000000000 + 
  (87767085337837959268025136982248427609490099064957590193805937421329928562\
894765090660630121249457106415234716353629311845979932709243015118887*h^88)/1\
44215216495638988712479476259546652182927209466359640849943782067595110658552\
62720000000000000000000 + (14086246273388554917330502462495731368150082528417\
26766733818294785328548098646426107493110441587832869941565592510207417698110\
3370849328673*h^90)/346007254140857512642800385006594093420050549914027129472\
663183325388669158686720000000000000000000 + 
  (94824320252662613891049841786892430262046075763140637399273318331576420118\
30333065946108802313710249990357119814261822499676635813719684671*h^92)/38717\
77375449595457927032156276318716244616280050632689289041190628399791598469120\
0000000000000000000 + (812210484005674537336855572778348852335921940561875810\
71746592915018003493935034575122000164540304429617433875227197573612896104111*
    h^94)/6117637122754604677220835177247471795654185996512680612047925525583\
8202265600000000000000000000 + (180343354279780432005448037074631594872285440\
48147288878722857534924189359802022451525430222916355820150125803104405767195\
958561853*h^96)/2775814295587823396478595019482370859080763618362263391283795\
570888171061248000000000000000000000 + 
  (20360572805919433029052069984816733358462242141502197306107573708748085049\
24314918594591298068405100986538617727648888625909129*h^98)/70830609207854746\
88838746356455149922446213906645582115819515961170460672000000000000000000000\
0 + (483337895345871018771187305525047335362209556201194356868543449863685706\
04711558790407781073215537872186016763788992845923988759*h^100)/4197461806226\
04010609704581616690750685809084679032207779022724036967792640000000000000000\
000000000 + (7662615325389512404099046646891056095498732256870726672670867896\
590692411540559005401134434204804775568326981643100377976463*h^102)/183257168\
25519094018303110631913733397925136753138620298044651153381130240000000000000\
000000000000 + (7536755330560952108026939978494753761268235967945003383242942\
40297470331932085041891906363657270688305922240242886739503*h^104)/5470363231\
49823702038898824833245773072392141884734934269989586668093440000000000000000\
000000000 + (1809063971382281344324152879523234572043250793382840744661692608\
3908897647920062843607217291756643983940461871066549*h^106)/43879918969237195\
35071380947860260211810632154155627814999916470599680000000000000000000000000 \
+ (65053175841723094257008719321105018637171377153549381462704115895761413281\
53427524393240691281440116797978320137*h^108)/5802303334775166327367115302955\
71598255951359227190454876022012641280000000000000000000000000 + 
  (75353192475285548542050798964003808097344908884515354188329978511855993608\
4795322764454206853790453861899129*h^110)/27181649324984877985442504931326140\
114311121505355540545562633830400000000000000000000000000 + 
  (28382265223535177816774067991062298662547887368699373240477649981488694871\
4252542405049649745122079537*h^112)/45524300470598375402697301754080089961665\
30700300720262873088000000000000000000000000000 + 
  (58634548361045352546851229404184484167876302772017341579870433911133202982\
044222404713168107705439*h^114)/459712431119646988638738531036993895826073226\
397828694147072000000000000000000000000000 + 
  (10038686186246942400165673821781532904235432420815907354733071266114184746\
46409115274901451847531*h^116)/4229354366300752295476394485540343841599873682\
860023986153062400000000000000000000000000 + 
  (92115500588354142390307887106458806293687508187961514059593825941289570114\
17725734481562989*h^118)/2293078706517432387484490612416148255042221688820225\
5400960000000000000000000000000000 + 
  (82670816416980147409488627731496378761671691477639455332160478038779273375\
7775124410905123*h^120)/13376292454685022260326195239094198154412959851451315\
65056000000000000000000000000000000 + 
  (31198480496528150023192863700130876976669939373473724743972590547873491425\
905987397553597*h^122)/361159896276495601028807271455543350169149915989185522\
56512000000000000000000000000000000 + 
  (38279575790297333668102423138598632904235761098526832468776878087724423787\
516660907*h^124)/349284232375721084167125020750041924728384831711011143680000\
00000000000000000000000000 + (38709552050165057561994042410596574290394785740\
91482946972943442742697473712633*h^126)/3070630614292053487183516665934434503\
106679839217680384000000000000000000000000000000 + 
  (10045057293744151279334229940823581485213267920927093074712179037303428847*
    h^128)/765107295919946882188583886860739494129571388509388800000000000000\
0000000000000000 + 
  (7584549493285832019554862725441747957412391708307150819092221325049861*
    h^130)/613722429882310333306350711385619915077196300943360000000000000000\
0000000000000000 + 
  (7359226241363434556201283613428181965401694889855692502553057540401*h^132)/
   70139706272264038092154367015499418865965291536384000000000000000000000000\
00000000 + (247091464294122369193588507401128799515210929982035274257644757*
    h^134)/308306401196765002602876338529667775235012270489600000000000000000\
000000000000000 + (1051569954012156624422163463942026429053783626707515428771*
    h^136)/191494659128425467455202694738924083996902031360000000000000000000\
0000000000000 + (6682262200224635588484991311353402252914577605688948387*
    h^138)/198693706464080560216676480255424989410319400960000000000000000000\
00000000000000 + (338219621145093158695986579058476846877975366977095561*
    h^140)/184501298859503377344056731665751775881010872320000000000000000000\
0000000000000000 + (3197695254240502250295953097938012913570376217*h^142)/
   36140584681887402273032209293794788717363200000000000000000000000000000000\
000 + (90550133345313774162210080466319496856349*h^144)/
   24093723121258268182021472862529859144908800000000000000000000000000000000\
00 + (1079805625734145173348440992583174054101*h^146)/
   77444110032615862013640448486703118680064000000000000000000000000000000000\
000 + (71178771749038656625690680767557*h^148)/
   15901465023893200967843631946348363776000000000000000000000000000000000000 \
+ (2214763108965480392837069191*h^150)/
   1802020418229655329460301697216675840000000000000000000000000000000000000 \
+ (145985825017749155900928581*h^152)/
   51349000869934559483287835029259943936000000000000000000000000000000000000\
0 + (17430993362237174227*h^154)/
   320953543877638054968810691897589760000000000000000000000000000000000000 + 
  (5254872841581967*h^156)/
   630444461188217607974449573370265600000000000000000000000000000000000000 + 
  (4979230771483*h^158)/
   5043555689505740863795596586962124800000000000000000000000000000000000000 \
+ (554482729*h^160)/
   6550072324033429693241034528522240000000000000000000000000000000000000000 \
+ (41*h^162)/
   8772418291116200482019242672128000000000000000000000000000000000000000 + 
  h^164/
   8020496723306240440703307585945600000000000000000000000000000000000000000, 
 1 - h^2/12 + h^4/288 - h^6/10368 + h^8/497664 - h^10/29859840 + 
  h^12/2149908480 - h^14/180592312320 + h^16/17336861982720 - 
  h^18/1872381094133760 + h^20/224685731296051200 - 
  h^22/29658516531078758400 + h^24/4270826380475341209600 - 
  h^26/666248915354153228697600 + h^28/111929817779497742421196800 + 
  (62291926457348557661735166710576643239330469023888100299276255640312742129\
660799086392107035209233787491934623*h^30)/
   1832367369238740326272016056320000000 + 
  (26133909726645137971006605196244449776635720984579669794734169683067912296\
90982853058209306251327266487880381*h^32)/636238669874562613288894464000000 + 
  (60943952120736461531871168610650376479801892676504989486635261674387594631\
79643999583478247925053305479488880232277*h^34)/
   82456531615743314682240722534400000000 + 
  (88608421576218118256913887821479973622934152062583347448566805701489861235\
0362037663670290669953769223500493462648433921*h^36)/
   2077409857527037070104372763531673600000000 + 
  (45303415338529517918988553434021344386754990622161559244008068906366925345\
26367095309323298473000125594874995183233389729*h^38)/
   4154819715054074140208745527063347200000000 + 
  (10995384802091439968802839411426915718653574724425028287169495098435534859\
63587393488655107537942753448036943007798674995207781*h^40)/
   743816599487555622950870667982515732480000000000 + 
  (89323143459570985077371577625293633458309838084577009599695338539326971013\
816402088956199295580173454016107197033607056819034207*h^42)/
   74918860826163241356107140058461167943680000000000 + 
  (17676498530106054159684144540894463064466345747657498234883395886949106365\
535503527100728273962601697637000418457881501670452164401789*h^44)/
   28529701553489571614336447791382480442296893440000000000 + 
  (15856843451367290729672141689710399222988012625250967456232934573576423073\
60476687000219329769696529400136489477194431315440023693279*h^46)/
   7209118134483924010074263689220304197784698880000000000 + 
  (37398848581837497651601684572583768903026273876703455681136997518447942343\
31420437405070725329791389838131255418563022391159853555883511*h^48)/
   67044798650700493293690652309748829039397699584000000000000 + 
  (42109866359211536256432496260863866878219694335920034671750204858731059387\
48379136443754369804261335134581043329540659220330150393536577*h^50)/
   402268791904202959762143913858492974236386197504000000000000 + 
  (25872669409224768168188235210180573109595812711136840165370932090189811678\
1616007255424725961081826342971388855231662293323609163317294189*h^52)/
   172999068252545100337642205506753913955503617081344000000000000 + 
  (21897779623141647450234519293627375899931474121032041487333848557423792020\
627241555618782952922725426472109847726078631273561902733914901*h^54)/
   131512169914412879476477195484003975600082769674240000000000000 + 
  (36634742484865475015575502610803309934964954699394754677570063502061904042\
0671611437868186685030420710568305031976439623077974026692229333*h^56)/
   24867459650419317096662152320970829984619985171906560000000000000 + 
  (44222143727317392586575117659568811228501275340374098648223666042741040957\
05049914235524989773728243965739419684813417787173625731599114294687*h^58)/
   4199273276667084871267719809251567031622002092147401031680000000000000 + 
  (40632933799235856199090460782817328212785505077122871172108724499231521603\
68016285186562372100626838143964700071921927620496179478174318276845051*h^60)/
   65868600825435131266456519293688865724585118531112090468352000000000000000 \
+ (40442269492367855540834560445477450483096358116094834787472647907629101684\
66872123399686501052985076981551247963822307684197969428793812012139000399*
    h^62)/1349120682106562358599562428173335347770952397754237836972785664000\
000000000000 + (2471729057554974992613031825881105320017344269814476045205146\
92068894492201018385367023926686060228295573854114920716058731447912905884838\
0882332189*h^64)/202368102315984353789934364226000302165642859663135675545917\
84960000000000000000 + (87861258422973445731973154800873077899790404704205690\
56759963198645670782025586993482903085502999830599916082236147422386533032847\
23583416875846499*h^66)/20859481315647618006039388312526184992458571688353985\
0178099937280000000000000000 + (763978099106790854787365140915928606151424369\
48808482814222934275753798927218373919041465519193323839680840789986831996254\
536345459462213606615811*h^68)/6163028570532250774511637455973645565953668907\
92276830071658905600000000000000000 + 
  (51328095718927149730206230687962486214022108601199561853934373065797141160\
351619177077948079186029152030868035016793984834974542285472654761053869367*
    h^70)/1636530606619133870663820210059241843583337241809811894572283057930\
2400000000000000000 + (137826292222003499074637734353264927025336242893164302\
20071782621975959955333817780455343793002640638731668692670775932386553517491\
3956390393360493419*h^72)/200704113595770577898210910561665419697060479335555\
3307503447942245646336000000000000000 + 
  (21890090237428566364175991292407149035543159607710033963353226875372437621\
535130334254126285436476782727852049369248170379688409279578392118504205197*
    h^74)/1672534279964754815818424254680545164142170661129627756252873285204\
7052800000000000000000 + (480369303917501059994486692187819250540232944621036\
15078704398260956340161777261336993966185939637188736717351246314024080950112\
53483389452620629*h^76)/22007029999536247576558213877375594265028561330652996\
7928009642790092800000000000000000 + 
  (32572517199533341737446349851450234326136042893151957375257415419271221757\
3988522846548565397561045284382453640792160277204787667955374741549973*h^78)/
   10176206081482290327589808404022156364667254770461966916506418222727168000\
00000000000000 + (64073860915420053641930419892246932977640436311121108824762\
68595658648616438948837507066847112045468579103592173700678885289254651683681\
1046847859933*h^80)/154592343497142287626096953860122789521660834208211493510\
45307775147090903040000000000000000000 + 
  (19714641821231734507708724394136630879645855376236009447094838930485370169\
83036352560396735590158151813111924769014979549354929159013761133789109717*
    h^82)/4143859357408981273852933342225206030546018208764515696866124021850\
2698106880000000000000000000 + (898950182185070770886308319665633693265001616\
70991481052453817363927816572382507759251157517752705011940420281047616755002\
054518221673635506286490818807*h^84)/1850413599093802676426789801668386029941\
32690020604447390072794768856335221795061760000000000000000000 + 
  (16673220279740147252610260545302186869667274478306723566559515626611548302\
49719038844968071053164603352848897242190786671143270137032226820968437217*
    h^86)/3766106375360521051072163775444476316027123948858977898034046026503\
18185661726720000000000000000000 + (16597396443338040278565167335957137728514\
38037118891386067516709198302542898397014235011416048028940017075614429725325\
718287737902500057126693491854307*h^88)/4596427380149005848244145867344270898\
3742560201118144731694082220583913669093893341184000000000000000000 + 
  (35775651121456788917554175481925234144905157323935569700234002532190450777\
32581165447119907657551484322321721141407064565375047914577800325707833363568\
23*h^90)/13536478634538822223079009579328877795712183979229293623483907213961\
96257554815158897868800000000000000000000 + 
  (31718436708304551085656881833702057160450203406465259829690950893237695819\
7562794957187613562077218923665635043819365803386942857615697316145263*h^92)/
   18229283083024637242658528392059119444328428972047123001406615280061918353\
5135129600000000000000000000 + (607383254228968602164015462630569323787276914\
84807308779871250284260286291282882850930602393694002511655330345938867077535\
22255616193878395303*h^94)/58821233203945777149276065451120995881408593485384\
6120103527411653160737569767424000000000000000000000 + 
  (29686108502842207373799862359405902430427328808170351740608750202282562959\
31438323809329555674973641690591663034227149536723530734586980730639*h^96)/53\
63856358048230603056524249933849302116795270362682480892668706181015950092088\
1152000000000000000000000 + (328356468233649178090908373747804797283911656429\
49641751258281968288779357676718277692195572843392643754877720701016142549459\
90102393*h^98)/12235274245509209354441670354494943591308371993025361224095851\
051167640453120000000000000000000000 + 
  (68711898532415710515479477854261011753033424513834485452142479722564999340\
270815112687444386325975163012389467077474588768571831981993*h^100)/582735121\
65186337151520504817481468592978977300663141060321645857596537569280000000000\
000000000000000 + (2801717165037938161513451093572342216937214009146236734319\
79806248114862854763736851285397092447449443758410285478125366696406361381*
    h^102)/596039576484097695065780505895700865973848900244225735046212268132\
49426554880000000000000000000000000 + 
  (44347549302444964363537983104143410315431009296971558421308027181069176790\
85962688812326323231163522983537390808697312843413731*h^104)/2605321121105817\
99688782154106911500425674604283537232414565828712600698880000000000000000000\
000000 + (5349995517205036981515855913699168468707552868424164588792018609700\
0543426161004216835768140752578438150441682396785179*h^106)/95450170321856812\
2103890028616416443242581702573726593384879677767680000000000000000000000000 \
+ (31502938442995740400809681228968843773837821729945474789192074706721569032\
1698320453899712597355755117278497874749925223*h^108)/18755531079422526927047\
95970856842650533915915033376917497107154290606080000000000000000000000000 + 
  (56273845839643931099988346496795205413484050653646186869825877998507355513\
277296308027751518390402239667524208897*h^110)/122762494056267726107959599870\
194375570851747624567310788597068595200000000000000000000000000 + 
  (42872751447341135018487452842854362285511698343172768798272353875868491270\
932031896932206115662085214905603991743*h^112)/376113591164890245863261224102\
30801815519704178476809842856426890854400000000000000000000000000 + 
  (68147286130966310841767835932369236402138087452495761527744199567826306158\
576482163351432414284456776965219*h^114)/263757244123842481799442096368663354\
20894888792258745542864011264000000000000000000000000000 + 
  (51021741910710343072079422888846291571074119397403974064431334560588632251\
10092317040530589273095883*h^116)/9556121381583332446047247015433721507988052\
78197235740311552000000000000000000000000000 + 
  (70671229436115352401677364254729784646552385129847785114949098979350300828\
99709755210506872683131*h^118)/7025505591861714776538861271661700733554607446\
61133552517120000000000000000000000000000 + 
  (78287880830837224541196558490827687106127873706315644634408627404999171873\
128378236308633882901977*h^120)/453145110675080603086756552022179697314272180\
3064311413735424000000000000000000000000000000 + 
  (79721039295065961382050217019271361683637328617834224515988877642906051422\
492994524827695747*h^122)/294824405123669878390863078739219061362571359991171\
8551552000000000000000000000000000000 + 
  (59665008682673549912335208997507731472604545034021488923919021498796396662\
3699235261610447*h^124)/15478281268992668615520311633809000721534996399536522\
395648000000000000000000000000000000 + 
  (44366665988956475761403526762579262894872627722710948061186063182527366458\
6977142987401*h^126)/88705939436332252884268452638203629866106996909624514314\
24000000000000000000000000000000 + (42399464436733907913338861007401739258692\
161341162846570822345644828411745835890059*h^128)/718527563744340516000942899\
828657673726963082376937209856000000000000000000000000000000 + 
  (27735935987058717123368896841322727816032337347178836463054857496584756302\
32237*h^130)/4386615163274362124547880951334906433009542627453829120000000000\
0000000000000000000000 + 
  (40292664453348153927164082767076357687830980605221731830440986505494891211*
    h^132)/655806253645668756161643331594919566396775475865190400000000000000\
000000000000000000 + 
  (7581302373274371753732197719684378366148987572812764718810390027300443*
    h^134)/140279412544528076184308734030998837731930583072768000000000000000\
000000000000000000 + 
  (224490300762061322078794750300172868406327056336437198980746083431*h^136)/
   52278041942060152615270335663726274931154254561280000000000000000000000000\
00000000 + (357447037904453401184029411302406375038349924556977744026663371*
    h^138)/116275557022779943838799076245474703802918913441792000000000000000\
00000000000000000 + 
  (33955651264248081748154637420304097874451165464655042886779601*h^140)/1717\
70709238197644307316817180814903345221122129920000000000000000000000000000000\
0000 + (3816480658641574392028987278554053764531710663038363939*h^142)/335456\
907017278867898284966665003228874565222400000000000000000000000000000000000 + 
  (107041582794605150964829814311828284106889269289439283*h^144)/183447005723\
16335804494783605623319430454795304960000000000000000000000000000000000 + 
  (117413958539429605030574668103104040909698399*h^146)/442537771614947782935\
08827706687496388608000000000000000000000000000000000000 + 
  (989401188044542979517416002390780072427*h^148)/
   93081863019970987997164000584979709952000000000000000000000000000000000000\
0 + (20598024282528004436491871262788188877*h^150)/
   55317221451868472866886034633359370485760000000000000000000000000000000000\
000 + (1485069044494138748306859821239867*h^152)/
   13142134910148876317753980277801216901120000000000000000000000000000000000\
000 + (197871127124960702327716573909*h^154)/
   67395563641789109321815283475903676416000000000000000000000000000000000000\
00 + (9438072559318454841296999*h^156)/
   14671143105695588423796524294074269696000000000000000000000000000000000000\
00 + (435318061051313047*h^158)/
   373596717741165989910784932367564800000000000000000000000000000000000000 + 
  (36685432251060037*h^160)/
   21615238669310317987695413944123392000000000000000000000000000000000000000\
0 + (16510345400881*h^162)/
   86460954677241271950781655776493568000000000000000000000000000000000000000\
0 + (14567267*h^164)/
   9357246177190613847487192183603200000000000000000000000000000000000000000 \
+ (41*h^166)/
   501281045206640027543956724121600000000000000000000000000000000000000000 + 
  h^168/
   48122980339837442644219845515673600000000000000000000000000000000000000000\
0, 1 - h^2/12 + h^4/288 - h^6/10368 + h^8/497664 - h^10/29859840 + 
  h^12/2149908480 - h^14/180592312320 + h^16/17336861982720 - 
  h^18/1872381094133760 + h^20/224685731296051200 - 
  h^22/29658516531078758400 + h^24/4270826380475341209600 - 
  h^26/666248915354153228697600 + h^28/111929817779497742421196800 + 
  (46696107480476228720674699686301443819182839165776859786814522707271399192\
1359458454892025685745823081593809719*h^30)/
   523533534068211521792004587520000000 + 
  (50557908935095543580379555430745295058523449906597451638514243548124927979\
98913239319773290653168256077078819622061*h^32)/
   15090084217260214451651896934400000000 + 
  (26616444560322742832426737673484095633403938251539357229955038610020194140\
4192534451290608193635422762533097953169884481*h^34)/
   25396611737648940922130142540595200000000 + 
  (56493876451725472539308924519210263088118600030273277752844180407755420064\
860884489643689532468483538656850541654206517284899*h^36)/
   639842236118327417592146811167755468800000000 + 
  (69136476125565920180360161342335200118103758598390218086821253825914827320\
64759620777002750880635161034464986079276275905019*h^38)/
   22851508432797407771148100398848409600000000 + 
  (43189331412139528636682088889862002539114898469738861155892275881332577573\
263015330833550529814561534720598933563582493606818099*h^40)/
   82646288831950624772318963109168414720000000000 + 
  (16475366670091742765668445608488025929221399612667019446933633498957881114\
8864277683869272892759401181530017954222127182590338876027*h^42)/
   317303410557867845743512593188776711290880000000000 + 
  (28394788070296136477243396125399243969280308878290309277592007987934076198\
509540762983188876497036455668361134527364873371070010215030471*h^44)/
   87491084764034686283965106560239606689710473216000000000 + 
  (83965170331245087289911824698202292770472697512921688054404559129515989151\
62558663288245987763680825615436241060715459648578206451032794319*h^46)/
   61681214758644453830195400124968922716245883617280000000000 + 
  (74442845570422076637908445851584639979008118473039761155127121959999056230\
324269772219235019014889814172375882910918161315419939425082828859*h^48)/
   1850436442759333614905862003749067681487376508518400000000000 + 
  (42374187919373627359069390772233164910515295743743495643124453799005925206\
61453543102113278380467370388877278261317111623084832583381862477*h^50)/
   486956958620877267080490000986596758286151712768000000000000 + 
  (29877981171427229782925799078682149924725446236870639850071859999435416550\
11492449006323139720097055169085254137982084385953126162005341387968783*h^52)/
   2103668669950948420105729218962127593698923983709143040000000000000 + 
  (14336060503654287602641960700266264391640006687596151154222388978270801497\
149766586718741240992732326874361770017306640909065469032876460223395329*
    h^54)/
   79939409458136039964017710320560848560559111380947435520000000000000 + 
  (24020173153295899719157415568889641448701376742271325625085892506958249890\
055807650491232675151952260150554866814547770066979034057734500158938691*
    h^56)/
   1342982078896685471395497533385422255817393071199916916736000000000000 + 
  (14200999164046999186029884088199433597607400594750238274248076637553058484\
77632864952655560512162692523584611264452713597092384826329716381618700683*
    h^58)/
   990449283186305535154179430871748913665327390009938726092800000000000000 + 
  (13322336651924449687574914318210788075082529697207387103902982537989390835\
1478098081023292692792147393468415870972605471988682684078381604032340423849*
    h^60)/1420625498883709047314386551253073374276187151022363464695808000000\
000000000 + (4390449008543735862066781672540366406164484728259329038193686809\
60029261030863826797696352697221861713493278150026905988556142348835266163683\
94789*h^62)/
   8660923291925726602509853747959089610845102090596053417984000000000000000 \
+ (19722441566946052531861388911459394684089494582134904074183761143186781090\
6538939347074387223002595889337055773860132411340478730464846143343838023657*
    h^64)/8611408609190823565529121881957459666623100411197262789187993600000\
00000000000 + (33156369706371273828818518272468698510901350867672003656506697\
34841920344735014785779552113350936139027698893960365939013071903541314424201\
28412936842189*h^66)/37964255994478664770991686728797656686274600472804252732\
414188584960000000000000000 + (7427597996027031460624127630273914877506471322\
37394981930021418299203165946446095680211237188400521761345217764242347263957\
308810195148136181267668298917*h^68)/2619533663619027869198426384287038311352\
947432623493438536579012362240000000000000000 + 
  (24971948990087669798967668926671669820959558861805585797624378893963906472\
75680004055977224853509606775341591244434733149137018804410404120167513760717\
83813*h^70)/31617771319881666381225006458344552418030075511765565803136508679\
212236800000000000000000 + (2375985359561105901979566061457494033060851488550\
01274672403337724203124114083265326638535110409743636178868205940935497076490\
9401221257951191246238965639769*h^72)/125021937427365422482427213037370751019\
62725691943967477990227806905171968000000000000000000 + 
  (79307766193653393410048282842497993517266099857533848604879842790109825862\
32892805612750559584218055296195134106693015552591765264162653298646262861708\
7139049*h^74)/199535012134075214281953832007643718627325102043425720948724035\
79820654460928000000000000000000 + (17395276413101156627964703740229271741615\
47024413623002800554950196975744145478702407503704744305057652811374798426988\
271993361404844321607604089892362649391*h^76)/2394420145608902571383445984091\
7246235279012245211086513846884295784785353113600000000000000000 + 
  (31160972176119771307322691720139713058950489179140167080807829526114803363\
88204762375031662980042648482664335738783841456217649302325845856139086124474\
2449*h^78)/267173999298168507258887334383116165619638695956451389066935573356\
92062752768000000000000000000 + (85933472194103482319796768018348053728691192\
76882837926748644300361451414881547793664529821241464597835279963823204482554\
329384787742601778062936654704289797*h^80)/5201877766335340836330536400439271\
74461436541027210854513323561325924461796392960000000000000000000 + 
  (96749232744018757163020677293370933452585057784962586534229180997417740324\
31946191063866996533957026843270405745600360791571516864089897547668130256785\
60043*h^82)/46676308606036031288155083376914546465188359897576757756330654691\
94781657200066560000000000000000000 + 
  (17897998073221005386017549185957083019805521552363686418238321202398937399\
22841688736334919362908732223141969437648612893311465348908341644720825351656\
34531*h^84)/77400134911045723834230334904584822629316917525280483364842204533\
385419004607201280000000000000000000 + 
  (71823732765672716100967667674965603977912107151307200604997518130141841282\
54919063026710748032234116880613637877199427855027157389389417226902412266840\
9801*h^86)/312089054620046303951922598612907502308659419695315348527363744804\
1186067476549468160000000000000000000 + 
  (62222586953671303467527282137078113359774683366261922125205928670588338697\
74950630358186180632454946551382615800336904356648144717684623356707894109400\
40689*h^88)/30359732918038457893741679767390513538537729129895444253254942895\
71228214012652657049600000000000000000000 + 
  (16347060577476547562816014384218697492461894917865197444277343776046808997\
07500425330487383958715867658930108276325817046810541244385916278734319057928\
8369*h^90)/998152139812845654566234398929525872627670968406017113473005069662\
5383634834144677068800000000000000000000 + 
  (88079109544705201922779546018748232439963349270466207266156720021414635561\
27909274613735871502921023209618143863488116989895360653925118837942075311552\
57*h^92)/74819936020320231059729370734163352114417663171930257868641321842294\
426913742923812044800000000000000000000 + 
  (20606241432560433637793664989116429354549638914828619634942350325341781523\
34025677665776645736613589928934236137886000309786191915235810866999555070897\
4623*h^94)/270099969033356034125623028350329701133047764050668230905795171850\
682881158611954961481728000000000000000000000 + 
  (55631649643661656356923132741815820821697841097337729907413500561398544828\
33789767021185848682616980837255158616679853114587006326150298002477889649*
    h^96)/1245462846399370410375912308689525455302676654142877216689985443987\
9453306568759574528000000000000000000000 + 
  (21662704348344105813708095956242329526406594145739432482482894119065670407\
62409043962762631074579791423536254468679481555903971220600745318673179*h^98)/
   91516963831184982886862343926967632899576311370711758628626057905094620821\
8690355200000000000000000000000 + (112020136827051547031196525036872819303835\
08200542437473187381647633474899260052944456186940173422513108828660050914689\
992584552523192539830044283*h^100)/985007176714670918883552750548483455729255\
344084044100104127118718125105120731463680000000000000000000000000 + 
  (31793271118996983927464983276830238279022758490009002907448910900433971387\
859612323317698419268558677285621702264515356874708121375268293*h^102)/640858\
05626623527368700586176537759775637862375096208876674140767423995838464000000\
0000000000000000000 + (265461133198495213336120205149527985511345134176530459\
93893523579118202177131854907141870033171986071033033210350746403470065442236\
363*h^104)/134917485529733741828843339319026862685553394473886755529840296352\
471570186240000000000000000000000000 + 
  (35444180146235156396872733962046525311010293752945748683934157506905121324\
244709350714116472861653252172617046625469826425119499813*h^106)/499009877986\
68644238065344679640072500136186997190991771310794541325101301760000000000000\
000000000000 + (1567338869445173826847792387580746397091822998334382978674868\
292510853544286472192010579681883756614536958215484057796871612527*h^108)/670\
88395888094848207386186829221608354856589432843202765526676399988932608000000\
0000000000000000000 + (311040616126867074863499743052679923914274776223895893\
13336229010588484884768101415809297278409164427514472215057607217*h^110)/4438\
93589619329968371320584927464742143492509664705292026070035333120000000000000\
0000000000000 + (351330031604542929013231525092091154510176893977067599391675\
673295968882363739463624423182609080442324172789437852830453*h^112)/183193559\
38040607696186379250229625888935922891023681519739186158187315200000000000000\
000000000000 + (1442347404664534926681560582906786717891366232348356457848043\
7951487341626432601609958417338273410578609054125589*h^114)/30096611446052732\
8522739664197895888496281703853777923223657329459200000000000000000000000000 \
+ (22502927473718119881660463592230442307409106719776934966300372837246028464\
662299795785584550533853611973228757955961*h^116)/205725387539493455411718697\
462471734581633358669249899419530967551836160000000000000000000000000000 + 
  (15571781826443210698185452316549054045642277370537239625565177530237410337\
596068010747451150230405307082695741*h^118)/682701890022876005215765240135633\
28659200026106474380905134057062400000000000000000000000000000 + 
  (34268053728679719975948655880087733705999291438988858218503561543470613116\
9958863141474964185672440577*h^120)/78855243798309936543565494618133916854207\
7490990341280497664000000000000000000000000000000 + 
  (37200660528665716602080337117996406095429995709784072609894808386957099279\
2418771605577621273693049*h^122)/49178539143032003435772028901631905134882252\
1262793486761984000000000000000000000000000000 + 
  (11940598810430190677074055288318511970067469125791682216935056571112731050\
39341514379417375633319*h^124)/9928279196405049164209976658258864613112699370\
43474850921840640000000000000000000000000000 + 
  (21421630525439611998464461365725467263317541506694866638076000019362832033\
790050426242371957*h^126)/122699418755209830076520973922206840906809273783990\
22809088000000000000000000000000000000 + 
  (13984611929018768467880974840587938659612430432794581339425508147675890074\
6100924859132403*h^128)/60473284957924844823428194290230514446927427793538040\
987648000000000000000000000000000000 + 
  (86392183351046925236132554040907592828511804636900020307832914078346603732\
617744718262937*h^130)/309344111515538629289074993869256093132359534482329209\
66758400000000000000000000000000000000 + 
  (38497910407449546329342003037884509467199993764620498597248384211280477071\
373055651*h^132)/125324575071687299302490040667789129138423793437837885440000\
00000000000000000000000000000 + (28219078265705029978883131397398866742866980\
5330049335586903372960893695460753*h^134)/91812875510393625862630066423288739\
295548566621126656000000000000000000000000000000000 + 
  (11324237077591508146751158163818530335862023474953899781780069601353987809\
4219*h^136)/40544565825389825180937437332524307272914247019889531289600000000\
000000000000000000000000 + 
  (85212764101018477123628093387457716861230401110300302120974591534518783*
    h^138)/370337649117554121126575057841836931612296739312107520000000000000\
00000000000000000000 + 
  (40020659235466173304050440392461131191575169176196185370750792132723*
    h^140)/233406081376609740205824616286872015722035760070656000000000000000\
00000000000000000000 + 
  (261371988183491080254357303539670773162061191862664966951804984259*h^142)/
   22673733619442089048565819867867567241569188121149440000000000000000000000\
0000000000000 + 
  (46295630711003962299056128838154213243006650200628886377041367*h^144)/6641\
80075721030891321625026432484292934855005569024000000000000000000000000000000\
00000 + (485001406104528400224004532934021329173756552599880030849*h^146)/128\
41290400621435063146348523936323601318356713472000000000000000000000000000000\
00000 + (1004886046826024807165139594750367644141218230065426947*h^148)/55034\
10171694900741348435081686995829136438591488000000000000000000000000000000000\
000 + (1274249240728064388832972439457093102084774437*h^150)/1626326310684933\
1022864494182207654922813440000000000000000000000000000000000000 + 
  (140552956961384252055235131241830632527916923*h^152)/473957953399609075523\
4795447386230863219916800000000000000000000000000000000000000 + 
  (332620841250435638932652654380848715087*h^154)/338541395285435053945342531\
95615934737285120000000000000000000000000000000000000 + 
  (142455084264553047611971590547253671*h^156)/504657980549716850601752842667\
56672900300800000000000000000000000000000000000000 + 
  (749484532315938007232392455419*h^158)/107832901826862574914904453561445882\
2656000000000000000000000000000000000000000 + 
  (63583282791689781721905053*h^160)/4401342931708676527138957288222280908800\
00000000000000000000000000000000000000 + (150363426669136260337*h^162)/
   60522668274068890365547159043545497600000000000000000000000000000000000000\
00 + (39025309622468759*h^164)/
   11348000301387916943540092320664780800000000000000000000000000000000000000\
000 + (19092019194211*h^166)/
   51876572806344763170468993465896140800000000000000000000000000000000000000\
000 + (19242973*h^168)/
   67372172475772419701907783721943040000000000000000000000000000000000000000\
0 + (43*h^170)/
   30076862712398401652637403447296000000000000000000000000000000000000000000 \
+ 
  h^172/288737882039024655865319073094041600000000000000000000000000000000000\
00000000, 1 - h^2/12 + h^4/288 - h^6/10368 + h^8/497664 - h^10/29859840 + 
  h^12/2149908480 - h^14/180592312320 + h^16/17336861982720 - 
  h^18/1872381094133760 + h^20/224685731296051200 - 
  h^22/29658516531078758400 + h^24/4270826380475341209600 - 
  h^26/666248915354153228697600 + h^28/111929817779497742421196800 - 
  h^30/20147367200309593635815424000 + 
  (34364689056295812361690492316579595994280036589884577711460772676377982415\
46493946171444925788940504414615978314571*h^32)/
   160343279758372998895946956800000000 + 
  (23343611179773855853678659258418785895273807555705194527242762009501532152\
3671270631810699244051045577580181175473092171*h^34)/
   179905159888894504761252485529600000000 + 
  (51152752062968999238456290463525083297054015418976716198655618015403490545\
644654463720802301491620620645139345902741323533*h^36)/
   3073091505217510458734279235993600000000 + 
  (45470714991977420120089365708471453895348733827853896122805005719021228687\
93577977282351700028732134062866011687210996468846119*h^38)/
   58167476010757037962922437378886860800000000 + 
  (38035801711052248113067010684406853128723915078790611882732358181211221279\
2013942753464758285220489936827264199129015225247374001*h^40)/
   2181280350403388923609591401708257280000000000 + 
  (10703036357372467792076423193658445780742257620489310373292382366917560872\
42999308026608438656469787209769734757373922679465782382041*h^42)/
   4970047278394121662444454008792264212480000000000 + 
  (45200048534378047529754346729900158625181191441342500292692418572693724438\
551905753281699711311355683728860388040323456402013108319842347*h^44)/
   277455871344718878278959111713233425020223488000000000 + 
  (27283313249202730823286958294486030872449507861012082435891395408116715241\
03619580874874400724356845634284882205674230215107746620901909886651*h^46)/
   33644298959260611180106581886346685117952300154880000000000 + 
  (21231074974534105888575081430562964121188782365702044592304309926057877440\
2367520184203505174140257984676669282159125638961961382306138000493*h^48)/
   7577544810644281797321302226654658810349617152000000000000 + 
  (11779065090209495071226370965303256737872840146421059450524059325101919458\
410656862275300125467565734002393302889629428969450433286426863713127*h^50)/
   1682214947963030559005329094317334255897615007744000000000000 + 
  (25013020319253542057741015049760011414795392506923515760252354758575361936\
8205260845004183996540296461127499585740456563963251340889832507480302979*
    h^52)/
   191242606359177129100520838087466144881720362155376640000000000000 + 
  (10221242247704579756558297061163409820498279970336102696989967494861699356\
80307507299017951505795119393983908568559087395834431775996193601195839677*
    h^54)/
   5450414281236548179364843885492785129129030321428234240000000000000 + 
  (12880580103076568552011715966403471303387603221211459141364856019298365827\
731367539706624484494542677241850862275910417793873510613511785980974165467*
    h^56)/
   610446399498493396088862515175191934462451395999962234880000000000000 + 
  (52580954125785120968930310580332191431277265845380827092785857761998057407\
194059368141115758936615229884782862139341839520945877580595667074400400963*
    h^58)/
   27704875054162392591725298765643326256372794126152132198400000000000000 + 
  (27834774411224100720400811299640880172664893339573591950430742979614935291\
79990006553267797889721874028931709851917191612791513250381388870319546736411*
    h^60)/2007759490400963894218193368845061682514091848274539655987200000000\
0000000 + (103920324909290088287988200606164528222584034431379071305514535672\
58604452873632917184730066478204130983608994900504801111037240001523740176302\
026808953*h^62)/
   12465567618663375830189478829177165576652709388417576646737920000000000000\
00 + (47912159568461366436397010094846549530887635275332446963894817100727529\
52054276560405587453510819294273756142023459589470238228642386641260234333024\
93*h^64)/
   11474282875599188459077737529351746484538434681334474137927680000000000000\
00 + (18691328565772993951603029519044512444616872609639070782882058284117148\
08620605325324097021604950203523703796785720671093144974686958211274552560839\
8203*h^66)/106193723061478782576200522318315123597970910413438469181578149888\
0000000000000 + (120808650157691567414657498185049851571005501915195052086654\
07444852343000219275189315182451889149096905487317328328753640573259767762097\
70904486373993057*h^68)/19173866663878113520702872085251341760744747713537501\
38000716595200000000000000000 + (33299549031264270676484582442403726855514752\
73694869516470753357972005521059172811074427101591647279561895234029258198042\
34529223791173514558131045035039132303*h^70)/17246057083571818026122730795460\
664955289132097326672256256277461388492800000000000000000 + 
  (12651426617893559664078728195261832140045813921115167520575151989040783050\
22760810160955253606865783982880359722316899143558941216508828272899552415147\
522720373*h^72)/2479773965501462925271283564377601673116573690964092722907152\
622857224192000000000000000000 + (3612293681219722474546542116284491709912893\
56703657812674548436006601265277794500254097008189555540727970836970352000878\
79255136424761707805647943373248562697*h^74)/30880204098697462843000889669607\
86989164035162332643768148529681293901824000000000000000000 + 
  (15553691922611892347254282744853293378405383969143392963351620787044567648\
93364841840666095018768503800665120162476936999195163840796369976460485558259\
302533*h^76)/6644522548587253222842285448139983970273896171942248449840960233\
040510976000000000000000000 + (4884747597807040632894361946902140640235175889\
63164490755814244200665294605013937264750208098169073350447953776199799152106\
123960099214937579565747096396867809*h^78)/1188683649998554481394798278654668\
48717241849646313940171380636323858276679680000000000000000000 + 
  (36082898082606234539223341506943741775203145891094467541659278916894175911\
10956207363520149412016561701285360320894180739437848311937631724990167727365\
4995035903*h^80)/567477574509309909417876698229738735776112590211502750378171\
157810099412868792320000000000000000000 + 
  (78879464527228221076669343200833177384443044657640090055528407585911385363\
99452451737351738082642817182747597973243942053626954169196551773821878791259\
862357179*h^82)/9057815131590908169554570375590060590272566343760524669497731\
941968894474636492800000000000000000000 + 
  (18117509050533550646559838984749818011101038074529764728160392213566509090\
21519742729940514815243933947203383952425893027555963912378770695392707581080\
0366141189*h^84)/170957873742915807526111446792618328770477770695569013762075\
7110232351342323983974400000000000000000000 + 
  (56060474137668698319720449049742625194427001815563923067525129325615001080\
86662207835831842255751890943212590652294402127133242695649695620908973499721\
732537*h^86)/4875052903776159271119530783383941077419010535589188563537452065\
7919541886373068800000000000000000000 + 
  (35388538933986280847356350660636842825212010086851916842378562892357482820\
12216964273282931590474187427678928108790381529221373588926101813943147024420\
042211*h^88)/3170565290370522086563021116917590049449931279132566420173244824\
610800390809415843840000000000000000000 + 
  (24135232943683575123298080980243682329883983777844696307893084254597219922\
58576812378557579273914616960780007370947158714737180467188842255816867599543\
9109756097*h^90)/248335715330255031375831090115489084719434411162287939572476\
9658544501696602940494997094400000000000000000000 + 
  (13936000056187882520530578352751683150729036744790516306628573587909632088\
53317930616923846689842519431857240216471865238887208661891205007359141024204\
865557493*h^92)/1830867234591684152888480193792625408911908599941573829004928\
2188484953684758933845468774400000000000000000000 + 
  (63861009289277137533639006132725394691127081831444777036592107760980979900\
17853658801175348600030254579824801461900821458900840894685578945410186684681\
1323*h^94)/118812303093851627914496933291933886128906641078006553184367377646\
927953588832238252851200000000000000000000 + 
  (20042264669576439637357956099496947590992085827219811536221864736300561955\
38463522286159052011460482083333985398557167867423792714428910940396578908268\
4594963*h^96)/584398114817624873835438915885258807906048798582354899596175008\
1860229610522695025530241024000000000000000000000 + 
  (12157061867559809256315325970016149162239914715450122587752393703954478709\
65818740267181783806537478717196785737565582141973397353761668280405769714868\
36406279*h^98)/61361802055850611752721086167952174830135123851147264457598375\
85953241091048829776806753075200000000000000000000000 + 
  (83636302043583040262581259585763318646398968966196992439321554395733518449\
13321686223950905096187015148664050770779868301383102828278742726692434783898\
9*h^100)/80568746725153375165073221615256371821376776309003141324143622256505\
1980946737662525440000000000000000000000000 + 
  (51383229048927148235947582315109864027252732552874778765056725074057773372\
1938702947465558992268195282207431441171322608187138733021038328600783555863*
    h^102)/103989894028977030736315437201086712467125839189527310313720256633\
3962440524277680701440000000000000000000000000 + 
  (16094928579017671443383086988819012159988355423974076985576159091742742329\
809001262473681527975984541170798963880313545256359364647119705625042489*
    h^104)/752187298582112338056531191327932820738704080936906403715878890657\
4773530012858449920000000000000000000000000 + 
  (15933015011671706765627068502508870265384549404992299658868277659058945139\
4161402734481182630710412438289970008491591179659707012500328273*h^106)/18876\
18274820547533405362720108930378846060673593742879640220146240488604696576000\
0000000000000000000000 + (527936779248178979206239660514492684596458803833377\
22235857627574039322362890765735297515424209639025514290098016391392230443508\
333707*h^108)/173859577943997799129441303167927798051610851515213159966862381\
8905713188536320000000000000000000000000 + 
  (13794016228101070111241872006627452390934407956162282955423362736594090948\
3735300118446407863697202293808955186792065176270153552513927*h^110)/13832553\
81779094818279171354519622809703775103562134291900735224685531808084787200000\
000000000000000000000 + (4817504064862025628530033245421942171566307664898706\
7587592652518657784005973186815807521885271728524316058158399931519300345611*
    h^112)/161012150131427635697726848390131860051655814638823686637264023359\
973438259200000000000000000000000000 + 
  (39248884708165017601018563150377326070386152151165289287866267664876559313\
5415387467406405344991496771723702512007885460959*h^114)/47820656409690417492\
64236661423577667111844806617870110996852490643701760000000000000000000000000\
00 + (68599917156564768108433805783394926086508650838874215365891585111996018\
831476128451432169465816301891031083279802615889*h^116)/333079198873465594476\
11598636781137979883496165497602763162156651249664000000000000000000000000000 \
+ (37910269495709450503912274827808945149588652266665380894498924692832224986\
438711051972083723235568353090951590550257*h^118)/801527483920104371733968951\
1524872775907793194905840237124583151370240000000000000000000000000000 + 
  (58111916799158729017232744851371383022437720319188042415836135787038323840\
8537792529404992604558192932228107988929*h^120)/58444712369174277105601902688\
202197324327658712855085062366752145408000000000000000000000000000000 + 
  (25451369255988952914186699668629784724155080194438621376590865748466736345\
5309224005935712615296446414888639*h^122)/13299387467978103997709712470174674\
414129875215546957319181959168000000000000000000000000000000 + 
  (48119943488537322105383065859971304243936100330710802045190539097433255339\
32319732138135334398378690473*h^124)/1426964491774216611692361190609751359393\
74342769612158118857277440000000000000000000000000000 + 
  (61342742816779995531292679065489999531878636017288777725529833332304202489\
6469174132224589538659275179*h^126)/11277622596280099027891241667722228485531\
198057598380238425817088000000000000000000000000000000 + 
  (54326024864985557174585711630549515065040903995569785172373086924761467870\
30970074316844710263766213*h^128)/6766573557768059416734745000633337091318718\
8345590281430554902528000000000000000000000000000000 + 
  (24384619657116289802615099398206254635332764385595999987673376398029159107\
1644704778506482981*h^130)/22497753564766445766478181372309534045989784325987\
57888491520000000000000000000000000000000 + 
  (20535511803762027941089838309084071882455957172975373532966715692200384219\
90196778127839680533*h^132)/1535471680795309923562135878660125698638802780248\
6522588954624000000000000000000000000000000000 + 
  (99170758560024277620395311382749755641455038527375268894220897228891782527\
8832299033486643*h^134)/65805929176941853866948680514005387084520119153513668\
23837696000000000000000000000000000000000 + 
  (70850983618448837458325921500301881697672796041481714327952946841056318979\
058996519*h^136)/457382911997166209685781834371038672954776422992968679424000\
000000000000000000000000000000 + (5346451548417722724413107271767841866776137\
700395848873392103340499343458079147*h^138)/368586962048998410735794884841130\
06611740224563535937536000000000000000000000000000000000 + 
  (11383625923884661538461772909101751566003183209203898476010175165821081764\
7997*h^140)/92146740512249602683948721210282516529350561408839843840000000000\
0000000000000000000000000 + 
  (72351720014399752592285112285323736698576447900393033764436537361997633*
    h^142)/757508827740451611395267163767393723752425148592947200000000000000\
000000000000000000000 + 
  (795077264921704311020163049646642079964413781084655773327202272427*h^144)/
   11887313855234359702631357007172304106504507201945600000000000000000000000\
000000000000 + 
  (1062218219227747124321136495452152924904144489328760036379691695783*h^146)/
   25106006862254967691957425999147906272937519210509107200000000000000000000\
000000000000000 + 
  (32741862484626536223461205819458586007053630630785881592395079*h^148)/1358\
55015488392682315786937224826332645765796593664000000000000000000000000000000\
0000000 + (1294038657368346395546183247985055833747857956694215462461*h^150)/
   10506510327781174142574285155947901128351382765568000000000000000000000000\
0000000000000 + (843858726715321803495048152606332220225645729623228007*
    h^152)/150093004682588202036775502227827158976448325222400000000000000000\
000000000000000000000 + (82535161893589630604095163818209721415497138849*
    h^154)/361931528050610566763384379618584902282248192000000000000000000000\
00000000000000000 + (82798192520217051580842797622710771168023*h^156)/1013813\
80406333492090583859837138628090265600000000000000000000000000000000000000 + 
  (258145762485267952445052645857850172201*h^158)/100723059754344313570515133\
4745598058299392000000000000000000000000000000000000000 + 
  (168152494901543981171570669667653977*h^160)/240859490716910315059927493091\
3386661150720000000000000000000000000000000000000000 + 
  (1727122000940120215424396764213*h^162)/10587230361182870991645164531487413\
8951680000000000000000000000000000000000000000 + 
  (9278531236316064700269821*h^164)/28808790098456791814000447704727656857600\
00000000000000000000000000000000000000 + (7450260706581690101*h^166)/
   14148156219912208137400634581608038400000000000000000000000000000000000000\
000 + (74414403317662157*h^168)/107290184667667578375288145577194291200000000\
0000000000000000000000000000000000 + (1000075398071*h^170)/141481562199122081\
374006345816080384000000000000000000000000000000000000000000 + 
  (26419019*h^172)/5052912935682931477643083779145728000000000000000000000000\
0000000000000000000 + (473*h^174)/
   18948423508810993041161564171796480000000000000000000000000000000000000000\
000 + h^176/17324272922341479351919144385642496000000000000000000000000000000\
00000000000000, 1 - h^2/12 + h^4/288 - h^6/10368 + h^8/497664 - 
  h^10/29859840 + h^12/2149908480 - h^14/180592312320 + h^16/17336861982720 - 
  h^18/1872381094133760 + h^20/224685731296051200 - 
  h^22/29658516531078758400 + h^24/4270826380475341209600 - 
  h^26/666248915354153228697600 + h^28/111929817779497742421196800 - 
  h^30/20147367200309593635815424000 + 
  (28266104237559923902858087021776826378734494729809613998390315886771150975\
536178156153106793645866173512022629627999111243*h^32)/
   28628907776986078857673978863943680000000 + 
  (29408927175336165423668925205513806315441957460054426606193884820197652834\
90296007347547675444636153271077874531485784096007*h^34)/
   21471680832739559143255484147957760000000 + 
  (35980224687271715799819505132428942293712380331323979736797063678893967373\
6019510258265132178264625822056779360193887967527307811*h^36)/
   127284123976480106601218510029093601280000000 + 
  (10295771880819829195350526230851687204983382594442525694634171336462469750\
007945429160108446838654550810794654837931998782658142223*h^38)/
   550793118298223006747091007034986856448000000 + 
  (20715884435658431175477844195892261147447774345268759418895945548183264423\
4682201712018264479128858846114643490252766027349390267455137*h^40)/
   3786702688300283171386250673365534638080000000000 + 
  (27486469370184550115477848854108688542570582116969456455868535426475782251\
82670517578054732062465318346224222117131754447493725599196557*h^42)/
   32397345222124644910749033538794018570240000000000 + 
  (23291941735753314318108772919996060254938182902609894279754839181865009302\
1962484029916365910200449462407004246026179471415763022059401015871*h^44)/
   2977575204675031864457122174483480658753617920000000000 + 
  (57294324079491081357937009973084071203287542059929744248755230771286006025\
71323001763607015236803376291706629234905548101432808424945319133709287*h^46)/
   123362429517288907660390800249937845432491767234560000000000 + 
  (12747102703664642954570066146699376857179351782811553110814709853044725784\
70759653626615075192292275590125875676734149940755064232278905034401029*h^48)/
   67698894247292693228263244039600037127586945433600000000000 + 
  (17292959144015218054792658626966417409991111926109168187401471043361636555\
100390029327686113090776029089717765896796347952375512723146353630720931*
    h^50)/3172176759016000482695763434998401739692645443174400000000000 + 
  (36036735495241554244497893095594238092209421900533968950461592532592285658\
832129430142080587181730777001806586941773959011229485340228836312282349*
    h^52)/30862174237629445255597768384206478463967783026688000000000000 + 
  (16603155526457355942535253116931922215144765333776769980317307025043344612\
83281034181607677641557553569041986410270374121722535246225670461060807581387*
    h^54)/
   8720662849978477086983750216788456206606448514285174784000000000000 + 
  (70887258264890016575526187198269104976315194023662076044775510368177251345\
885305509214489289362745674115437090210137240460973169142645210444759097663*
    h^56)/
   2930142717592768301226540072840921285419766700799818727424000000000 + 
  (17599337416664718651043529097097701641942845486600227934224016194185882291\
66665714011292449306613454832249653894992510508741766396325451070654414186087\
17*h^58)/
   72032675140822220738485776790672648266569264727995543715840000000000000 + 
  (11434222440870445990583906637078057485627256279315288299751013772451910937\
84337976088314794290249384623910441713342515001294901814375791096586669675308\
3082509*h^60)/
   57341611045851528818871602614214961652602463186720852574994432000000000000\
000 + (1437269486344329813600589446141768371747661508534228687890133380025371\
64759932477792993745177052408895617134048802152318721677913148707678061896211\
4172577637*h^62)/107732723783114993538486041275191746135192506593233116959080\
448000000000000000 + (2429487923414439227435979472160826922535428231995607016\
94819872143826359758819828280491730628167862198329028349128195666094299894882\
9579499923475836886012851*h^64)/327958454493250061725298204719130222537132537\
5128887211614797824000000000000000 + 
  (58387786664662150716126453754114295825465335280805838027101211602392503797\
68609311219281195124866409471594350259397625656245566602149036195063453753297\
46006831*h^66)/16919376667306770684408134381459928180690667610289929124720741\
974016000000000000000 + (1485861384288647509794194200022681947811410722201155\
71677579945872508462433695838322638301726044354033463961440752997348783916573\
38519244918968617670822548605607*h^68)/10912997950412867091443246676041653676\
545480608637004285444878573240320000000000000000 + 
  (32705375988322744691013548108491642924411091203377095296485714836295635899\
12037821405458869156682845820765434503983143827134058906582897150943884654075\
11072182623*h^70)/71283702612096847841307287287904081815195079335616911992525\
94684040577024000000000000000 + (26248566492242102312802789957959838240993419\
67649990688960848736350877590479805046856979418117715621778157446803499657054\
94991847700439278357286421825562571082500031*h^72)/19730734852173306675408512\
8938977839790975380011042977652645777025339804876800000000000000000 + 
  (12171442522183697937467562485703716767289335849640060775803852438044681269\
02905109415227448718473837161073255014616437426342533021132581726577561149279\
9220566217601*h^74)/364259720347814892469080238041189858075646855405002420281\
807588354473485926400000000000000000 + 
  (19740743959706337350704044468713951095881394549342270649506596489654101335\
93367052594738109893883691239219022135265122731645173480749211713321379625643\
49868755720451*h^76)/26991645277773083531958845638852168483405431985510679342\
8819422970664853071462400000000000000000 + 
  (29906816332508747038745853078049712710208503240155755063209863963205220271\
58506913021814921024961540077571175383699386893372943004840216652072650973678\
937551317652343*h^78)/2132339976944073599024748805469321310189029126855343668\
08767344146825233926455296000000000000000000 + 
  (14580218590136498492024635220889111035533910048872562191243598677310363854\
46737037060722712934304259438568080238643342526131458019623401537805618894599\
03648021337620039*h^80)/61571316834260125171839621757926652831708216037948048\
4160315706223957862962639667200000000000000000000 + 
  (20477695815689486473479838453545098468534388125845068986481179230595514341\
34427981852597992614805448979003278716004264474917349443030354734248057768567\
410808810996417333*h^82)/5791808536876069107831047086695633809702686188636313\
08766803640988003029760189713612800000000000000000000 + 
  (62190005787930651384533883071414021884776301317874451236527466582958746249\
57369696780390099460482250915225176073250496506062918220712788799892241069075\
05168171641629697*h^84)/13268506829934267410667489689520906545864335632148644\
528112228866270614863597073439129600000000000000000000 + 
  (53875059943301304985385093256699883262332817108775150908845143876364629014\
95245341297623772752392400033336958307358497793121920932247691135983087574610\
4269388288743631*h^86)/973023834195179610115615910564866480030051279690900598\
72823011685984508999711871886950400000000000000000000 + 
  (73151152197111387546553904650015842220617311891830414395129311521920705983\
17289388442581108324260284460671138380098242042565952568531771513276004671334\
8108245990809417*h^88)/125087619573758089878196400947061168599418814511374665\
85872913835631564101407403974800179200000000000000000000 + 
  (62358915186140667892598159490188039505497260079194696918523532957705907865\
36209934486546994009377026188224363670913986644456593354772189150745890228685\
3331580958691763*h^90)/112578857616382280890376760852355051739476933060237199\
2728562245206840769126666357732016128000000000000000000000 + 
  (74893639079548036590147749168533960221750524128949302800822515494164094844\
71979035363960700132558649500331793265050134451214962746690656090393232935374\
1667484068251671*h^92)/158736189239099016055431232801820622952662475614934450\
974727276574164548446859956440214274048000000000000000000000 + 
  (31631666506525821837609583159367730164395293396074345985701689044528143191\
93275800433197350602097791592082128451559696740289719444390089346800854652719\
037248976203913*h^94)/8730490408150445883048717804100134262396436158821394803\
61000021157905016457729760421178507264000000000000000000000 + 
  (18881170898329784757499934673819569972468433055328361928930906643480245761\
74687704482286043087855546060736503714277206558000028974629708123382638204009\
9061482021*h^96)/751009927582834054455803682073129829023349346995388800310537\
652608950551791595492835422371840000000000000000000 + 
  (92317977452797596502343825463593348397330306126248408267446443842100716196\
44634615843407110494133867804550482562107811758950811304034018124467195282981\
416862311*h^98)/5843981148176248738354389158852588079060487985823548995961750\
0818602296105226950255302410240000000000000000000000 + 
  (39469584296891790849620254865455218217800115109310237593712314505245970682\
54653202233285982709229892907808927599546428121704750021122397446655606537423\
9117972093*h^100)/43829858611321865537657918691394410592953659893676617469713\
125613951722078920212691476807680000000000000000000000000 + 
  (10119116547589597485471136318686414106596611372078857230576812266856628360\
25050826728172416951397080187658443619950682948764440782047104102166158683043\
619001*h^102)/216902799773243590500958240254337839625786934786664066658177362\
529276814812613283026042880000000000000000000000000 + 
  (18737399603104955111954165069421982896428269516717043033560677491177190144\
28545452771303378836888354312290042322906977062565195148087885052868321045261\
91*h^104)/8517267510944785374593454856469959306831259209808903511409468638544\
835227151226718126080000000000000000000000000 + 
  (23082187766645191948711816003314920661353057128048746670653530923869931160\
4138617875111297314381404951862628492107703352433348688605839152811170277*
    h^106)/244107732462387396094637176528372564476821218754758944398404358294\
3573804047600189440000000000000000000000000 + 
  (21326830774317544582004630176314465383607297481238868135248621657518377884\
313611076663963756364533857658270266589383067119134875836184795615242164457*
    h^108)/574971971036166671210412442651071848172665399468171255000417824018\
57568863418289991188480000000000000000000000000 + 
  (65396795566160870935204228648223641363050514552153294108680733239499561826\
585818664721335337384905262217133110614897114719489375751515161711*h^110)/491\
94236269938577255210529967146585565618873554889237509392814272790579943938457\
600000000000000000000000000 + (3137082228864850571702436298541458457455763498\
32292786933631705665170585967093785829773406717244609135674604551414381325337\
5761468247853*h^112)/71998319336808500345368633782483041075490611451005920362\
7477157946836520429158400000000000000000000000000 + 
  (16875802238590493777188666752028485416844442627338993211814283916834096692\
6411051234599336684474850781291597989976608429548153585460589*h^114)/12910383\
56327155163727226597551647955723523429991325339107352876373163020879134720000\
0000000000000000000000 + (170453083789798397961146484839951772585623299337216\
05254489261504215681218658651709483617221934731332756938501123386375774487659*
    h^116)/474562126703155136793300184728809692783827664198638234299304489903\
079607500800000000000000000000000000 + 
  (42388910480814487043227631073840929119304518745389574753583636815159235931\
028516592348791481282527044127548009048022060828287*h^118)/468642432814966091\
42789519281951061137696079104855127087769154408308277248000000000000000000000\
0000000 + (730381381694434109180938141761655543302056833306523784516350424625\
18758510312369798401121102315888340252690548388871320993*h^120)/3497331588171\
38874199921785686201948788776709737724829013202644838121472000000000000000000\
000000000000 + (1736869310360712206876369095355064129408598543943178954383484\
0705819584427183288295747632757034312034515278609603591283*h^122)/39274846712\
08511421496447860647187660194818665503861716191045744171417600000000000000000\
0000000000000 + (404857382925825153427218241879257039818979347681940316426546\
182193511892486413004490436556147063074875961321893674641*h^124)/471298160545\
02137057957374327766251922337823986046340594292548930057011200000000000000000\
0000000000000 + (272321229171104336878345043300547909165551612267958752198564\
04631889140065085383926089614430070596081559079371*h^126)/1779059061591430971\
77362823713526619637815340758371648058697067790336000000000000000000000000000\
00 + (78719955203082343942789500432983885867459688269306949639819660237824988\
24809061973163777091954798961836469*h^128)/3146456704362147628781656425294501\
747463204258069948086520802967552000000000000000000000000000000 + 
  (48209938738040562975177130374936355543641526571345384418897890545549515326\
430655216419453029161748424623*h^130)/128564897597593128917960155012033404735\
05565785662153471805431480320000000000000000000000000000000 + 
  (70938301731719817300272563207687936662095750007872932429759251475364102700\
1565165121930784857801679804927*h^132)/13769300532702224107113532601788777647\
1244609564441663683036171154227200000000000000000000000000000000 + 
  (79654736095805835219377496736029413711604209826448961411026641262381452250\
304503497205510056539*h^134)/122837734463624793884970870292810055891104222419\
89218071163699200000000000000000000000000000000 + 
  (84438690478296635217494448339931134332960234879040324307943895337661657284\
07735090478210349871*h^136)/1130107157065348103741732006693852514198158846263\
008062547060326400000000000000000000000000000000 + 
  (11053746415113490175328016266161412365547777300189446937731183664712606353\
0623145543481333*h^138)/14038598224414262158282385176321149244697625419416249\
224187084800000000000000000000000000000000 + 
  (17334821271063948424604568605245919160188861628613611326243543200002344366\
8028187587*h^140)/22869145599858310484289091718551933647738821149648433971200\
000000000000000000000000000000000 + (5152608324994013826691410628201143910652\
62781040088117323977812100795592049238527*h^142)/7740326203028966625451692581\
6637313884654471583425468825600000000000000000000000000000000000 + 
  (85366924426239344431763880561349387584616500746136842876061854972263882710\
6397*h^144)/16033532849131430867007077490589157876106997685138132828160000000\
0000000000000000000000000000 + 
  (113375591991009210427014651533983304357584756140226576836614217210595519*
    h^146)/292903413392974623072836636656725573184271057455939584000000000000\
00000000000000000000000 + 
  (4215057210864173067927131643607205300016039116906649873708149700251*h^148)/
   16517109777799320849971990788913096232195736322703360000000000000000000000\
00000000000000 + 
  (5617903341401162009709593178028131554687631501926844458401305523*h^150)/36\
92059832684554072346680293992339157784929295663104000000000000000000000000000\
000000000 + (40003491640590562199583093529426768623390827019711825160911191*
    h^152)/489078055758213656336832974009374797524756867737190400000000000000\
00000000000000000000000 + 
  (342982086045118800594983316655046179843401998046618254543*h^154)/868538187\
09657706245280757289169315994371430862028800000000000000000000000000000000000\
0 + (429869646386249044194741277634466979452621761204898481*h^156)/2521562478\
66748179421782843742749627080433186373632000000000000000000000000000000000000\
0 + (728993393826489764554283945784426798316386737*h^158)/1113635470924955590\
0411827065187227762530713600000000000000000000000000000000000000 + 
  (3828942751982119938091403829077115732318043*h^160)/17234834669076693655399\
2561723135667753451520000000000000000000000000000000000000000 + 
  (383793643819398791330744580512407973951*h^162)/580356677632174378192015769\
06770173835345920000000000000000000000000000000000000000 + 
  (131819682810418370324076167755133567*h^164)/770750370294113008191767977892\
28373156823040000000000000000000000000000000000000000 + 
  (402068243073719289774155463631*h^166)/105872303611828709916451645314874138\
9516800000000000000000000000000000000000000000 + 
  (32048475299848011916140569*h^168)/4494171255359259522984069841937514469785\
60000000000000000000000000000000000000000 + (133365966988611016627*h^170)/120\
16500682778768778032272304645760614400000000000000000000000000000000000000000 \
+ (8964975911538343*h^172)/64374110800600547025172887346316574720000000000000\
00000000000000000000000000000 + (8509016407*h^174)/
   62880694310720925055113931473813504000000000000000000000000000000000000000\
000 + (2573743*h^176)/2694886899030896788076311348877721600000000000000000000\
00000000000000000000000 + (11*h^178)/
   25264564678414657388215418895728640000000000000000000000000000000000000000\
000 + h^180/10394563753404887611151486631385497600000000000000000000000000000\
0000000000000000, 1 - h^2/12 + h^4/288 - h^6/10368 + h^8/497664 - 
  h^10/29859840 + h^12/2149908480 - h^14/180592312320 + h^16/17336861982720 - 
  h^18/1872381094133760 + h^20/224685731296051200 - 
  h^22/29658516531078758400 + h^24/4270826380475341209600 - 
  h^26/666248915354153228697600 + h^28/111929817779497742421196800 - 
  h^30/20147367200309593635815424000 + 
  (16380610019752525812348271129141165250621394919067172205454794105024998431\
9603731577073218669377876324608545843274320210081*h^32)/
   5912491823507994546693539113205760000000 + 
  (26023121847251652898457794765134544354780917869817942151001318999670366727\
334397980502714789115515684824177508134176550399639*h^34)/
   2183073904064490294163768287952896000000 + 
  (47207336877828751363084554866751933547859700230649500852953502493120630305\
62268088423333274067325401600646464690577559017702368321*h^36)/
   11068184693606965791410305219921182720000000 + 
  (73399090500243554377476907215714649110400986362118696670949496316850725285\
814518572813860814497475268836998260341068964074414349066161*h^38)/
   17875118280175249753127642930172710092800000000 + 
  (76208062738607312374959801393762621318766149637809089234252395299656987631\
292597660281242891470492134860724234552683766055363656247071913*h^40)/
   4743781389738816280637720623776603832320000000000 + 
  (10069351899697557256133395920288027000061556750875994350841545926872518877\
647454943058131194179560877346391989434285210320443799893656122241*h^42)/
   318083025817223786396445056562704909598720000000000 + 
  (29400592806118921308930288196089744617251294835053030173435504327626920067\
106569402011941609726608253331840896481109266759700924673271173552043*h^44)/
   819912012881530513401236540799799021975633920000000000 + 
  (30298442473382105181376534834280026200080908514191666353881160695296918837\
7858873504677835835074168940184350950127378581491385831061906259135979*h^46)/
   11864609127579794488041422884514738788588584960000000000 + 
  (14544112449843606600595789169275009756873058007920897737366727292977907562\
9051481225878853881116728241386812160022290688830351917087951498187221953119*
    h^48)/11923246992040575727349945606765731756366486894018560000000000 + 
  (12232727812071782089307369137017499106287768363629762601010886174682405128\
37988059639953263284856464754367770488079384167506251401819376327164920571819*
    h^50)/298081174801014393183748640169143293909162172350464000000000000 + 
  (76609607728894098078896406667817095332011973967931816196615636201589813892\
04724746319110168395283686698219049983715380547306358670544326361017847494983\
1*h^52)/75831850869378061625945654059030053970490856645958041600000000000 + 
  (18109117555761644231367827290949917591674375993910103049591818348742386543\
06083616043290324075425162772298138429987196622906891489228949760773599502858\
1*h^54)/96513264742844805705749014256947341416988363003946598400000000000 + 
  (23850688488073994656506107588345511465340792064216568921053368771704785798\
05652714539594221777365104263010453313781638906776243388133559547240510036382\
1*h^56)/884704926809410718969365964022017296322393327536177152000000000000 + 
  (14741874669429747449374080714208733680072344151235630945636499045387680752\
66645147224564557944714045072865766725749783384793421698256046209568493694566\
197*h^58)/
   481823913985432914638700848098144804458657289150471864320000000000000 + 
  (13232343079686989271028652073079658638446897611464168435630910666811552305\
28487228698263787068625459949162957281769216238380384103010774319503339742812\
245801*h^60)/
   4740169174843907497436151313488853905217519774352894066688000000000000000 \
+ (15535747190590522786133879487961635167795519796717674581770446656561319940\
50829460477072015709385119048232259018889887828754591388267027440364798032515\
2030439*h^62)/
   74741139181084391770108824845800196119972219813153604213145600000000000000\
0 + (317045802860976097228028141991782788683947893121198618716212553664748460\
26885364278224175895444285833818423412227718215607715646623191587361763661419\
287262848881*h^64)/2477584988070568789289431157922515274783625931131086576724\
7904768000000000000000 + (325062768224231131115353564325096479022559217640310\
61763203563613505104547470051580691896996091093776021587103614373399031019665\
8057172841234998091758919758254125817*h^66)/493457298627364425004390284481883\
4705916217318688036720375075528769536000000000000000 + 
  (80295558095658617368468879735547650010392804817157315941489689374870749573\
13144259491446903864893495935750887139476995955047427635378540345140882467162\
01599464787*h^68)/28037346512918433238885811618288833556342143856182026820312\
9291407360000000000000000 + (237434531274156667760840369571905578427301958797\
17585296172006330034459204760860589477844043595790299821299578044356656261282\
97774820049979722128452759110099196709607*h^70)/22383771351624614056449148182\
192102985447730226159899901034717606890700800000000000000000 + 
  (59531500558407596642440887883564950071783578425335094480555476343983832048\
27317983497762644828765789248873079962146054399885222168914095166301046616665\
4907916871716721*h^72)/176473653336208457221045084268402539937269905103044650\
81975771361272628510720000000000000000 + 
  (31510347709614898017470909689154648619894460095521311125242781971235225065\
99409763331855204625774310473055417850383632954299574759213500919978130927077\
76323320726888443*h^74)/33971178267220128015051178721667488937924456732336095\
28280335987044980988313600000000000000000 + 
  (14215566425081341964189920180363932764654386533366144845342085188930777570\
45556643702839239930167136472904790659153991773892855835817647437944081367973\
774920517457411*h^76)/6406475305976996846510892265128360196730170500390926157\
55100583164810310451200000000000000000 + 
  (13532097148493648602538401948720328934883214474370000710362829730351302735\
49101166717716215233309064970629096980704925595328153390757205991301928983014\
499232934364056597*h^78)/2913756490234137837176675386355594336904263403156370\
2296850196094597236934049792000000000000000000 + 
  (11886803120868191646980803079069393428944543247486371472657331371547931016\
84869106794873446751745191071230766194042023640152161273937708359429632144741\
736974070848790371*h^80)/1390656506702656695016140525306079115340671169688267\
609622395722696686308216012800000000000000000000 + 
  (25028898227288230765377660151180613264746133597803289437022947796399188050\
22595891984579389757953883856272834730117243524285810830236413819283230285506\
96342682605958423*h^82)/18009494902404617908506897866729790529163585502487777\
696244642479745738998598860800000000000000000000 + 
  (63601293465768793076032614183421262246439033938846448234207914643801849814\
81244298857834135773094771406248718410514673126756533064538804282363239091532\
659352238438139195437*h^84)/3172903807158194380811791012711521130532775912035\
5454306355329897603644239036479963136000000000000000000000 + 
  (49507855217377053055573116338607977128108025302695148176043643573392134965\
08076884289865441473249534342389481697260752454941137914105284428276989880848\
649791215567438061*h^86)/1922972004338299624734418795582740079110773280021542\
685233656357430523893274938179584000000000000000000000 + 
  (10555858306070872548276667257999118565462227432564181003947096459509498758\
06775294847931530191446084955149363328572532517864150137082650275034749539998\
92999651737762991*h^88)/35725080251872817113933100657275775992471868269160256\
88017495744857099964437454284390400000000000000000000 + 
  (28250919734765967169135097822628323550391824333514620707258146622981972232\
71888085335059866461181234945004402826412741503052700021180424387593755271549\
78855992059214919*h^90)/92937967212203313888588410169803289823453714689243697\
8036787764342466237583929299173376000000000000000000000 + 
  (24405837004372600479510688431970065561183276496602095423641026083597865623\
65326741419856055205363910318975476347573028800189079619043766432071579953309\
39588830845589519*h^92)/86812244593436705526623589172447701915593369217902352\
187436301107008229940858603467440128000000000000000000000 + 
  (79076070594112252508765569718088772596596166220910475000896109781390373304\
98452703324354337062436570170431375733526464083191411017663143642218910991124\
95330314398996403*h^94)/33741025731982399548014368325024673477860622836024714\
216850242363590532037013710547678396416000000000000000000000 + 
  (11257184663875647610939771847461977681335199421140837957202304740777680990\
34294587906349254918773891030801544158215988545824578569275634066335962465001\
963216642098028227*h^96)/6377053863344673514574715613429663287315657716008670\
986984695806718610554995591293511216922624000000000000000000000 + 
  (21498940436168741750363741779523428098549902292997636958890589670224408720\
52359973466002277340244455263789416457463904954603488402863349086404839041985\
7411900110351723*h^98)/178557508173650858408092037176030572044838416048242787\
63557148258812109553987655621831407383347200000000000000000000 + 
  (83158465556689385146815931592668842573700793219164608971582999797952866569\
02618954412286387135131969122896828004594419151091202196138673451110146551428\
21056355339333317*h^100)/1115984426085317865050575232350191075280240100301517\
42272232176617575684712422847636446296145920000000000000000000000000 + 
  (34733485506667732622978508409799684821702737628083168611499034377755262087\
94357038727127522784960790010425144992414471893257572102553656524817246324028\
953420359*h^102)/828541750686613715267635514015017213477384875116760254625957\
00593481516217240477677649920000000000000000000000000 + 
  (24062394670495186401995169826236491810700053013552287172959002454364718247\
72429764784415837908706137890467335546180518911401820242535725068244150697734\
88476980741*h^104)/1120519863628576388527950269153909279506815305107906568356\
144254826244025321960220112537518080000000000000000000000000 + 
  (74935523057334624973534775469397073107533662301386013873800419536756370585\
04126921050618199967756325810474460071749729157517894637667723362120286902748\
01475511*h^106)/7470132424190509256853001794359395196712102034052710455707628\
36550829350214640146741691678720000000000000000000000000 + 
  (19277382499437699509790251246909367730344879108965664465091922721446843227\
83563111834877936989058059202378847881763918750645331792483627388064788790516\
33*h^108)/4505085424079940450009851384351726601874165291185279098688546530252\
8004020074254664990720000000000000000000000000 + 
  (66463815859757455285921649615432385623224759068139778602172420992634451843\
43772578143129279914853178329784187705147125511505199473906115938633056168497\
49*h^110)/3982722515315012471087197492247533186001817792403079004745647811444\
6123243870683625055846400000000000000000000000000 + 
  (10810997824525813678048867020972134095142460129826072043291670461698920991\
95286088889520611637842252494291055775641289962700802245263715315123658880877*
    h^112)/181491152596633479695112797115077461640589165223431448317523191407\
60258693409425449392537600000000000000000000000000 + 
  (12999147471909985838349460156609982935930475734067517503868781590213091617\
7689562623304619227767107421168563898380379838041847801242403330463*h^114)/66\
73305094009059175489428412934667259336125456141496566491546979613330844569042\
94400000000000000000000000000 + (71797575124105069575879651486717438300233199\
02561856577060905536328452084089859883661784882765044688643789776300643527328\
21968665344546031*h^116)/1229293043633247742853315760277438705667181005078696\
735932653390981403050315350016000000000000000000000000000 + 
  (90191887205393054652867228958686334335384269485136870307606983894880880719\
452128985311372541752916844945637101866014111174777856162909*h^118)/561321024\
49006746249009852067462954596674931738753275613363168537963609603440640000000\
000000000000000000000 + (8522806147065149204627891228653514962821623972885510\
97902283261646204478379975383706548253221782964843866669251602339837548248173*
    h^120)/210015847997514307431817628334954600067377149528900460831213943513\
008832512000000000000000000000000000000 + 
  (63939356297947318646436486351757228007227314156973691079869590296004888852\
29787864025132130184300716195125911842161042420911*h^122)/6791919316158928861\
27384337419580596198493900070364160692306585627656192000000000000000000000000\
000000 + (2745923177992025814611368800070721881963743955121351968815068877452\
587332453264259619338136321766016295111767376970280783*h^124)/136852105624097\
82033909982918155728430865175598432710700516625232796057600000000000000000000\
0000000000 + (204992819194514608790838556463573125323788753042929909852985312\
899997831816471022335922330266540403077835568696421347*h^126)/521594802184213\
37455446896489227472483219726150565120025304006721011712000000000000000000000\
00000000 + (16913458117192527489909312581246237359472141790495499608323092294\
38358505569172906201139715332919981123118845362613*h^128)/2390642843344311300\
04131608908959248881423744856756800115976697471303680000000000000000000000000\
00000 + (42342504677146961611124861384595785199908274331019817505067111534386\
0513155289039640438562760487037113975556109*h^130)/36176184262461205044761403\
61800139957852566126457858261528020642693120000000000000000000000000000000 + 
  (21096274833551793307952052609666082928515832530653042955394186792566993373\
884824581164124010098348665975895497*h^132)/118568976809380263144588752959847\
807516905080458269210393725591827251200000000000000000000000000000000 + 
  (76018471281291660972957108952636964238029519346577033552197640050379570046\
27446983376822745878945659524383*h^134)/3059844562822716468247451689286395032\
6943246569875925262896926923161600000000000000000000000000000000 + 
  (26312730124817819163760335282661141952352881722837500534322030587927174556\
5528010865623928792691951639871*h^136)/82615803196213344642681195610732665882\
7467657386649982098217026925363200000000000000000000000000000000 + 
  (77312285036111995821711994322723220967503938806385905608149111711218244653\
78005350547183563410841*h^138)/2063673938988896537267510620919208938970550936\
6541886359555014656000000000000000000000000000000000 + 
  (31343033791616873375359565030248593038289219258611491928190625637293956736\
54336176819875325671*h^140)/7758172702965776455892897071124845635227635100203\
716676524441600000000000000000000000000000000000 + 
  (58350273106934033776843289476034201581457005985375694608593678599578950502\
469058910384011*h^142)/146235398170981897482108178920011971298933598118919262\
751948800000000000000000000000000000000000 + 
  (27443008339507525035897897809940435598113460653407582238547928915258066140\
46750800951*h^144)/7612442552718053263813795052053634956829931074856887412326\
400000000000000000000000000000000000 + 
  (69686143056645398885017408683363838897929716879920767132331617881808196432\
709389*h^146)/234229001622093946578886001601650306363997879226365766533120000\
000000000000000000000000000000 + (4120479765370000739369170489345157607238371\
28929343709226767755823138348593271*h^148)/1840370727030738151691247155441538\
121431411908207159594188800000000000000000000000000000000000 + 
  (117163797537886370883217657678635783577807335264902758744160048113514741*
    h^150)/764095861025151190624791226061023234393750584667668480000000000000\
000000000000000000000000 + 
  (5682451514264103805990285621532505889928665281354203021331578768199457*
    h^152)/595994771599617928687337156327598122827125456040781414400000000000\
00000000000000000000000000 + 
  (1453085311335651948074148264805760819863240351791015129045005525243*h^154)/
   27070824790605356467849746294733394589950020713940254720000000000000000000\
000000000000000000 + 
  (1015238148436736188310374009839646608344890873982257779629107*h^156)/37224\
96915438475297336099566884653190367458921703014400000000000000000000000000000\
0000000 + (141143746585536483072808979958788221133140884519486388787*h^158)/1\
13287589621292660319931422551090412166571431559168000000000000000000000000000\
00000000000 + (837755927388805520419370809277106698451232907222604239*h^160)/
   16444972686961837788377141983222801766115207806976000000000000000000000000\
0000000000000000 + (38522429966906761829028603836218777634225348419*h^162)/20\
77172247942634557076814700419704656576380928000000000000000000000000000000000\
0000000 + (393864079474672582702296734759783593713097*h^164)/6594197612516300\
18119623714418953859230597120000000000000000000000000000000000000000 + 
  (185598098549199436757911389243932527829*h^166)/109903293541938336353270619\
0698256432050995200000000000000000000000000000000000000000 + 
  (24001116888313196499765887722565473*h^168)/5780627777205847561438259834192\
12798676172800000000000000000000000000000000000000000 + 
  (8096349583338014771329955795981*h^170)/92295737619253028291871375503907925\
8390528000000000000000000000000000000000000000000 + 
  (70494719866528282276659733*h^172)/4494171255359259522984069841937514469785\
6000000000000000000000000000000000000000000 + (167745993512911097579*h^174)/7\
20990040966726126681936338278745636864000000000000000000000000000000000000000\
000 + (43018967144852473*h^176)/154497865921441312860414929631159779328000000\
0000000000000000000000000000000000000 + (58459098137*h^178)/22637049951859533\
019841015330572861440000000000000000000000000000000000000000000 + 
  (443358557*h^180)/254666811958419746473211422468944691200000000000000000000\
0000000000000000000000000 + (23*h^182)/30317477614097588865858502674874368000\
00000000000000000000000000000000000000000 + h^184/623673825204293256669089197\
8831298560000000000000000000000000000000000000000000000, 
 1 - h^2/12 + h^4/288 - h^6/10368 + h^8/497664 - h^10/29859840 + 
  h^12/2149908480 - h^14/180592312320 + h^16/17336861982720 - 
  h^18/1872381094133760 + h^20/224685731296051200 - 
  h^22/29658516531078758400 + h^24/4270826380475341209600 - 
  h^26/666248915354153228697600 + h^28/111929817779497742421196800 - 
  h^30/20147367200309593635815424000 + h^32/3868294502459441978076561408000 + 
  (50723364220931530002935670826330631581743290592921969409465713575474932613\
75601271519465640096199424624290477538241544895019089*h^34)/
   6237354011612829411896480822722560000000 + 
  (41445559932581621653141823730719564834882763108521233358787684879874628568\
5623156793840897258321272176578730039591196523769682125989*h^36)/
   7378789795737977194273536813280788480000000 + 
  (47304941111344644377537322420244325482119506071674329977495283995069855015\
924919452070418833804433100581343773699328595886649312087831*h^38)/
   57599736670811760751216894511834726400000000 + 
  (19152307834104912678226639407021789037697782301018154933242095477953610727\
620543881214137357034278101412017243974402868963006850761196316387*h^40)/
   4360445519860932136747803805693645946880000000000 + 
  (10106596399890411212176976036022335197567762021105432885947244970608130977\
2296499149324941251024819248252593876415103097486742092555595400304291*h^42)/
   9065366235790877912298684112037089923563520000000000 + 
  (32867077163291884115129930850754949375085764046061123534684486788139354894\
4893664603722165576344541674700465297315651060346496132978337220567753*h^44)/
   20993479703936769902165373733138524033515520000000000 + 
  (81437520749559461229466897469784475849344843663747067720107507358606863564\
58460065707845551482477234687979172220137063358468842680451718160093903469*
    h^46)/605095065506569518890112567110251678218017832960000000000 + 
  (85390830343503134039709542724027888434224956282998608537626648649132673590\
82518971730365155486547413430019306494293553554216991094177346369712932399965\
9*h^48)/11221879521920541861035242924014806358933164135546880000000000 + 
  (25270853719596432945289490535768795236198315048227498293001142287673992154\
97140093550485349905843632514939387833276671945723534123528162469447566513680\
23*h^50)/84662108819223022916094288332064367500827125874688000000000000 + 
  (30178282263369957124248980211479784254999702735557173404225127666393484269\
58846679297362591849906761944580084529843613836233375830179560990837008239168\
69*h^52)/356436431818463274387523638350317527475867716314726400000000000 + 
  (47631375106450261317918860003204507899508311011515319862925233615066819882\
06168176066897915527159896012520395729670693523673786034816638684161423843901\
592657*h^54)/
   26541147804282321569080978920660518889671799826085314560000000000000 + 
  (25267742061905016866204820558774582080179723755326490340062416884547743827\
24003034490236888640597838802231222203056239681654448180665227892625759997088\
3*h^56)/865434583418622719743086569735897968229809567825920000000000000 + 
  (26266179176673469187132410467964860919655494642199584717171887426479833287\
68634814707187910642615618412091441209295379572698758694645052423649727833310\
5804269*h^58)/
   7046674742036956376590999903435367765207862853825651015680000000000000 + 
  (20559187446733031907585737779699322799847439777153262465431809528343310521\
70659421171268248926539227476833856837895366009492090068801786164608511727637\
12433127449*h^60)/
   54037928593220545470772124973772934519479725427622992360243200000000000000\
0 + (118771236024184875794132351692690786281562287835730394765842635004895661\
87070546319623120556064572101316898718698324941395843962612736373346632098677\
533997730033*h^62)/
   37653430793216604338329775868452765586227863598881467216691200000000000000\
0 + (971050614400411294645696863551773530600346204517551107328766256681753109\
96757967406755014747118442766238411260560560933703615355373930978554943523296\
31623132621507767*h^64)/45092046782884351965067647074189778001061991946585775\
69639118667776000000000000000 + (54407239819063009624499968159669139047812327\
33587295042367909016673993339378282309530580652277043285213346927627894911074\
149538698136729242908052173483632073504385373653*h^66)/4441115687646279825039\
5125603369512353245955868192330483375679758925824000000000000000 + 
  (11845544278665468460634984477996357032644467603404286971605065525593564763\
31263300842851773050349892569170127982955561108256796312814313282616344145142\
830818972166406181*h^68)/2018688948930127193199778436516796016056634357645105\
93106253089813299200000000000000000 + 
  (25102169040635627730459830343220779429114870622189062131110434196940042607\
87562448902738695671272930917136570819532586293954972880888347098410109550196\
3560549243167138073*h^70)/105106404607628622525935130594641179236015428888055\
182143989108762791116800000000000000000 + 
  (20572630767937746996044656634697393029428508898117733999746466115699954868\
81088212686519686823898510715407556414732876190803413646730099913808469235280\
4697425036119144785161*h^72)/247063114670691840109463117975763555912177867144\
2625111476607990578167991500800000000000000000 + 
  (25530732387300770264394640179245975198298045965970211377515041179079766255\
56453017290502345915081027623954331891217720570036595218538180071909627974183\
4082119879895162296849*h^74)/101913534801660384045153536165002466813773370197\
008285848410079611349429649408000000000000000000 + 
  (88944720926325830526894204313544378065806655044176912654960894198762191951\
32047327905875452733669896955274507667586294345082026455247596428696210881721\
00065058142297157769*h^76)/13588471306888051206020471488666995575169782692934\
4381131213439481799239532544000000000000000000 + 
  (35027147487462704854399054489187330471821995393735149035501648279076018999\
41166061047148009726759873305939335825838391148200171759933167860918214626265\
10692105000241080341*h^78)/23444017737516051563490491614355356733712464163327\
11679056912329450352396992512000000000000000000 + 
  (58309456457956273479781766848378460053500290210680681851565663663825395494\
96493086826591257600251168020554984173777542824235439683006091107751196394480\
8376465069516629264999*h^80)/194691910938371937302259673542851076147693963756\
35746534713540117753608315024179200000000000000000000 + 
  (77503548711978411737758108356113940172732244122444831109663234258575430921\
87933584682170720804485265886989364338862919646117951851382797105469637362895\
740222986509501871431*h^82)/1462993536516325751086115900778790391134523365510\
73552149740429032996250136766054400000000000000000000 + 
  (37375681876574094659029245615505738904466461080504202753172860214600188970\
15380841697800188221809097503805970096013150629663696473395901968460389241581\
67076715603862121833079*h^84)/45005727761109140153358737768957746532379800170\
7169564629153615568846017574985531392000000000000000000000 + 
  (13364641064491601109368760782120400534026531301096071548473550126931803393\
29778145333853908696216634974156540697018355988675114890532265724034309445868\
99591433226298076070961*h^86)/11537832026029797748406512773496440474664639680\
129256111401938144583143359649629077504000000000000000000000 + 
  (12222147531993610932808053587256862324983301819461416124218380642010192436\
95996487615110874918182759768005290441717073598907313871762771705106351009019\
4669286245426378263197251*h^88)/847165316511237899676748200393976141852251168\
51349062997968730826601730118227401501573120000000000000000000000 + 
  (23403206096913852321927580058493614820855386211914496531967720407559703401\
21845421656016199255669535158819376519966007111199698703944607391553825357384\
66768193348417529513270643*h^90)/14537356831332842358452999118760630594184630\
0516914992104514342098448568882878220976699473920000000000000000000000 + 
  (25369757421697925215194047120558973923309661348631555206591700931229454245\
55467778130129567684779805524985310437732519323358647380802781097309080914859\
0153343392484119927909*h^92)/157160614392787484956248639121736546964158162720\
9891806535290184848092636571656442991345664000000000000000000000 + 
  (94238347341270807783204565596155871874349709875339816323466870188155608885\
51645972636216641096012003842839572971235833451086776253751858447368834004405\
845689846481748657199*h^94)/6461047480592374381534666275004724708526502245196\
2218713117485377088252836834764878533099520000000000000000000000 + 
  (15668838703053320921789312324567630045920406761901584764310943972633018510\
79351290433359513098383079485972862815392702249824177356944942209358558098930\
55120911480740990934921*h^96)/13161153717966666615186115202184624231268485073\
4647039518620317713128771028632416057571923722240000000000000000000000 + 
  (19819020941457326190887232301689070388834557424143610245750976100652374015\
66915710238064849791233028017470508128204385391431986900310765695868906539831\
786400821371031169*h^98)/2252428410230226958305761128282279522893428845953781\
69584860166413406478269123567679313018880000000000000000000000 + 
  (63398216943277105865343253406163637303863355297240282974130694712377959718\
59143967636460926232289358890134308772720991832707405431686273971345785165913\
19314892155137041*h^100)/1074404954351899359825334776499654448137325599597109\
2930801210803656078243229310449258332160000000000000000000000000 + 
  (20881294584651090462018995717767954829896464032989177359198163080960468278\
15591939421146366996676281950433273646996233073623269464356813835881388669159\
622071477944806751*h^102)/580417432006548298607864187037924436315964118360127\
2647728387436375094713175656378254890106880000000000000000000000000 + 
  (71967657681057671990720216198543878734806773520392444904514341407688795771\
07129552943272184421623192910440618470167950971187240095224673830299383871077\
440251459586897*h^104)/360259095728202392239363978161470339782322556223527267\
7900378408784541546109028096847862824960000000000000000000000000 + 
  (70223258052655979329219144732138838051592423480941614177269147304807110928\
14755259502894832621086085163923603808083091858452069701673489051728684920881\
09656459*h^106)/6939954918680672919879838120715145528560055979707969598435623\
6650897079449874651288698880000000000000000000000000 + 
  (63852074263638901691536048186788517465644731835231511145413839542704223038\
62903385474295751053932596388455968891484609705121185044696777753861572431512\
46326985877*h^108)/1363696514884139774974441604161778952931698626641962887446\
2010931076842180514069061795137454080000000000000000000000000 + 
  (38225203750218430268562456738019197996893550921367661651906781617985410138\
45469582019010811960069528602544140429193878256377958578233295688852494396443\
93672593031*h^110)/1928656499621854824606710268743087376289116629107918940816\
770117395153394101275481596740868505600000000000000000000000000 + 
  (14145594437661562555818883909348907167248532719611489583600442352582751430\
44177344494277002488299837442338243144705977746719399263665792038741978092971\
94463*h^112)/1841061427012359628292043812765712989005095615569978738139981429\
52333255039975567753897574400000000000000000000000000 + 
  (34988505315563274706149578348716250173804751060503864095655393259276032955\
00832270035821611245822486652443217329497951712040652880810269693216048812960\
481*h^114)/128125030705453167154975374644218514409249968130073520322881265763\
9202943504946247682647654400000000000000000000000000 + 
  (24483406567661028213474444929071447204790254991191238614572696869151851996\
272930425835404439816553170114289355927331021576607867739477076768759700167*
    h^116)/274887429104168991965190677202785913772259103475806737444499604728\
4280076174525311483904000000000000000000000000000 + 
  (39775590285391734804531561764956482220090406680717994021679706850356075061\
0805268928931363430335212324242219649225885970816575944258517625197*h^118)/14\
90844755044577049843382943315191621766581218925227956343856240126382422722871\
2960000000000000000000000000000 + (270580297223878284339803556795976108601138\
85325231877456625890562869770587457026813565929211839329239065981221003177780\
779638138826545557*h^120)/368382692128632826746573497236271712816056639220466\
507621412463584477989306368000000000000000000000000000000 + 
  (41974370832611963788252606171591787948531281739511916253198809124513415856\
56337837574213435301621542039115116945449103751532337228660009*h^122)/2257227\
09848133511511975788101074434441948129757965299806928486248406855639367680000\
00000000000000000000000000 + (22760708405672315228064177626441023714172394710\
77126983231277895023210891308637105198517686563712479021107075810021703485939\
983363*h^124)/525486462223567713914505384940226829104756442225504131781931058\
6623369936896000000000000000000000000000000 + 
  (42605234128120433266769272042478636364708416927365144601934629086002265638\
3227742995813298765001343456184679235700876851284261*h^126)/45884472792910278\
55386533506754579380956293258517915495808961426989221150720000000000000000000\
00000000000 + (15686749997220136332234910476458028060925378216402667417168301\
430004342244115593186413661255144318005833339455966279612007*h^128)/856053596\
88265445063181595275272003376050247360408871190465698264724275200000000000000\
00000000000000000 + (31809331154033881756472940420052339440587983743431469127\
531861940861282992616267084908109654722197791713763026857629*h^130)/955372533\
14037232342076646668520254872132338370137777659668763466792960000000000000000\
00000000000000 + (13240429474545116601509610460440976062279355815853367972986\
2250067057845334659576841401705050419010338424123742341871*h^132)/23771405665\
50180953820579835743090341682056455627882704131940050987384832000000000000000\
0000000000000000 + (606703278210358767515103459464158764933769446535889974839\
9054722020699946091818442543600271843545337564299891875537*h^134)/70729674234\
23899067515331806350342574021200765515749357376182282855907328000000000000000\
00000000000000000 + (26499690874395172854610910246379578248405748609047943482\
3168788455668420192629099422972962381064653632412321*h^136)/21796509779426499\
43764354948027840546693744457786055271918700241249894400000000000000000000000\
0000000 + (123198505166872814701935763560012488865479785278354629433256063367\
36747025218712781595917011073880442937457*h^138)/7771251364481434434473931054\
08907495425613473913534137695971223535616000000000000000000000000000000000 + 
  (28065136856027501406533084870859084179871330840641493950971599348917259787\
556966787685945124038654356909739*h^140)/147653775925147254255004690027692424\
1308665600435714861622345324717670400000000000000000000000000000000000 + 
  (27582920021732716243936262056982023120223309370986097474961215527827889130\
53195020504527148873823*h^142)/1317238684460997789745219545267580173810989959\
56650338465244774400000000000000000000000000000000000 + 
  (23114878908474999179686927613019666406419956388444936333776317159095601673\
912050367831049091529*h^144)/109142633855339816864603905179313785830053453792\
6531375854885273600000000000000000000000000000000000 + 
  (91885380688709448673121044633266745436728778567789071558992832567035214049\
51348190698205307*h^146)/4677541450943135008483024507684876535573719448256563\
03937807974400000000000000000000000000000000000 + 
  (72460849468288492915307858435394355691419691089056915669278063846907759403\
9138385743*h^148)/43419116782169637134345349556157769753770717982517061536972\
800000000000000000000000000000000000 + 
  (38548806217271278461011692793887303377589026720513345675681581143703159966\
52436477*h^150)/2972906559049653937347399251097869273081511544026950113689600\
00000000000000000000000000000000000 + 
  (13203487043304278150872286335215271444076533935974221221303323955610127439\
1850837*h^152)/14354891670839757583191727812443997347165012884015844834672640\
000000000000000000000000000000000000 + 
  (8135404292543155161886346084294330282692200343887183622920598703286107923*
    h^154)/136858058663615968809684828490041050426969549164920176640000000000\
0000000000000000000000000000 + 
  (129028147199001257933348716179775634225768517343402662953016124526390887*
    h^156)/369516758391763115786149036923110836152817782745284476928000000000\
00000000000000000000000000000 + 
  (40261708911018073831933389329643822735345031187328275248134755969*h^158)/2\
16566598324842851742797970357867156719600165711522037760000000000000000000000\
00000000000000 + 
  (4244119602296400960056580885304175967001352365072225865107311089*h^160)/47\
46183567184056004103526947777932817718510125171343360000000000000000000000000\
000000000000000 + (6375543505296537199833876483951650471410508450922013728157*
    h^162)/164702726449417790772823375862739137688323081266790400000000000000\
00000000000000000000000000 + 
  (296263640569468951835735690754506602871578204933247257*h^164)/197339672243\
54205346052570379867362119338249368371200000000000000000000000000000000000000\
00 + (3316298239989908144062185977503638715848436901*h^166)/63912992244388755\
602363529243683220202350182400000000000000000000000000000000000000000 + 
  (14136283315318958583158456248576762386693691*h^168)/8902166776897005244614\
92014465587709961306112000000000000000000000000000000000000000000 + 
  (433337293612161166207519416374715896914163*h^170)/101484701256625859788610\
089649076998935588896768000000000000000000000000000000000000000000 + 
  (1756059340082125821903225743287740901*h^172)/17573108442705776586772309895\
94406907975565312000000000000000000000000000000000000000000 + 
  (378684598555330010669004296598599*h^174)/188283304743276177715417606027972\
1687116677120000000000000000000000000000000000000000000 + 
  (1941561806760018864848806537*h^176)/56626557817526669989599280008412682319\
298560000000000000000000000000000000000000000000 + 
  (314858977556826958397*h^178)/648891036870053514013742704450871073177600000\
00000000000000000000000000000000000000 + (7138698952251739*h^180)/12874822160\
120109405034577469263314944000000000000000000000000000000000000000000000 + 
  (3003220829111*h^182)/61120034870020739153570741392546725888000000000000000\
000000000000000000000000000000 + (322641793*h^184)/10186672478336789858928456\
8987577876480000000000000000000000000000000000000000000000 + 
  (1081*h^186)/81857189558063489937817957222160793600000000000000000000000000\
00000000000000000000 + h^188/374204295122575954001453518729877913600000000000\
000000000000000000000000000000000000, 1 - h^2/12 + h^4/288 - h^6/10368 + 
  h^8/497664 - h^10/29859840 + h^12/2149908480 - h^14/180592312320 + 
  h^16/17336861982720 - h^18/1872381094133760 + h^20/224685731296051200 - 
  h^22/29658516531078758400 + h^24/4270826380475341209600 - 
  h^26/666248915354153228697600 + h^28/111929817779497742421196800 - 
  h^30/20147367200309593635815424000 + h^32/3868294502459441978076561408000 + 
  (15413497987891696169486349204507628444970487658485028388182118917120813575\
31847878627957389882822873524085778523767997034254500545161*h^34)/
   38596746623860188400815423331007201280000000 + 
  (67780344714089274891199245128286577080712564803445761847144854349613685497\
2249868140517366065040034830458225668284157203075221763221921*h^36)/
   107519508452181953402271536422091489280000000 + 
  (29224428992458794077502922479927906432839447021809503538786214311753058526\
642039774998905131544957356070600253000323365012713239931131470689*h^38)/
   197567096780884339376673948175593111552000000000 + 
  (47042301600768880163141302719118487782255519550225397492166944007007738331\
8666072513555999484492945924405629717257404639106462016658230573891*h^40)/
   423358064530466441521444174661985239040000000000 + 
  (29098093650380710053009290317627882145555466787663168701467528296854845987\
49873144200257774415179284761798049729479214771262114952711430888235999*h^42)/
   788292716155728514112929053220616515092480000000000 + 
  (68157328198539439117547361994598621354685518386768689207433847694665789912\
307488955790907617453067929633818090357447194684407137301020703865665321*
    h^44)/10496739851968384951082686866569262016757760000000000 + 
  (41731249677025213696100659243322625812266314399120724666847398411553764715\
70535315227987234007480319173713409538838312335718327446093779917297142757*
    h^46)/614934009661147885050927405599849266481725440000000000 + 
  (36188848689458990927312063752199472311266818087989807267605203681327473559\
99775943073642854177041641496652008900670898534415364295048571396029853788804\
7*h^48)/7927690819175914712333740430030406752903249264640000000000 + 
  (25488449026911994043968332670345322089996866637962839479190064149921329320\
04365164042021157693178682699443847054966684797149832144726842740569506298569\
34529881*h^50)/
   121617119318813872418969445189010463914938166318989312000000000000 + 
  (33207344065982443017649092460180396595952475955261428502929362405067110918\
07996507388126785842492573983420910798188381151278641377091664577627672637317\
2187313547*h^52)/
   48342804929228514286540354462631659406187921111798251520000000000000 + 
  (49001245801651981597821564305270472784692238265239646643584750556840609425\
69089629826327619654655688843246456929880640526556380050824751752925334021699\
370682587*h^54)/
   29426055174313008696154998368558401377679604155007631360000000000000 + 
  (62384982884718847475645786718904285463068358773658974458921342736068550761\
73588202687163102858419660508800560803944913309378550062838972490187220014148\
0424583353*h^56)/
   2030397807027597600034694887430529695059892686695526563840000000000000 + 
  (27297760896509221081054588562735867380957786412688201333203159905447847091\
65711266830133587882445693790698373605908086060389040807028280684466911338858\
39438697*h^58)/
   61789024172600004333744422106203095813557017931675598848000000000000 + 
  (26467803516662197521255003769241195033015517092490271106409754593876736227\
16515400557596939292742366922762166577901175713834109809532096770356586210647\
54400267253191*h^60)/
   52422664423314496557243610368578634846343103200166870305996800000000000000\
0 + (172352649928251392600012567060323361574088055729776184698719847543613037\
97212368068509785502037292000340562577021308930894410933117299661976105816278\
184486632820243*h^62)/
   36956974152834740867941855585511374757575214516592736154419200000000000000\
0 + (836148913225378234205649027407619357792157090984341565061095597006392414\
68933966532861650325347213783871730808291169759852516521790536099427438287413\
036070964809820133597*h^64)/2367332456101428478166051471394963345055754577195\
7532240605373005824000000000000000 + 
  (70449470108183372940214029141785280327537995789574285614188931110803182200\
11133243437662219655622059253929091490488218878571483408419728075527868784688\
19038505216318054339*h^66)/31722254911759141607425089716692508823747111334423\
09320241119982780416000000000000000 + 
  (16530699696376478421373483257740307260940406724956532111447426545121989779\
77611848407354707017052973487903893157474999929504534239828241175110801713320\
8587886106163531907*h^68)/141051768663901809325211378958070139052959024989721\
5577965652260945920000000000000000 + 
  (90368383041884004102300048343993346201282550994489402298633693441504334652\
54165220694757800785333402743689697917519137081543935798709208652092242424156\
609036773920445497073*h^70)/1724401950593907088316123236318331846840878130194\
6553320498213156395417600000000000000000 + 
  (95473486194390576578062215708772124833811241035059878914356573170267128648\
11117899660168734765881310514985282410758731565041866084081881049342876744045\
58592887996520852975167*h^72)/47675129331823039472237737173710806243773602150\
479472562799039269304270848000000000000000000 + 
  (44768310682451075507849270682911904070055316102170037338925819939596711860\
15994628695843782275457594172128698249769129374785701137258923744091398901254\
7992838519779913673058263*h^74)/679423565344402560301023574433349778758489134\
64672190565606719740899619766272000000000000000000 + 
  (31923524981804242406249187273188218594449333926177975576351850824289665405\
20510736135603134380879806387791979067899785492795700739955033813416292428277\
4157562587404456551357*h^76)/169855891336100640075255893608337444689622283661\
6804764140167993522490494156800000000000000000 + 
  (87542689957770372702848197783640201283085453593525878109724997378744128196\
03717485725546313896447509614870055387068825875671912558402450459693769517224\
26551324561483061550893*h^78)/18723649417049233347830533388453941577414177315\
26431298145208439371303474954240000000000000000000 + 
  (48187146967989463789885252454641289218192769870314165686202998226433551538\
54409208867802676371518055054077813688804488444264755995262936491021445694064\
7836210919060640095751177*h^80)/472414195659284847865777149037800405358375059\
1146909085629020763866684370557337600000000000000000000 + 
  (10894097273026961401392493778055583194955885422693521485533226943603255774\
02390008699166214887266282670166432058793882884908149696903112945578895823944\
46498573975621327021355127*h^82)/55548035839604243361550963107694697663388934\
0342357393318545691484657637238033612800000000000000000000 + 
  (12312856914524866289747968795197309726736361089844103458887636283302053041\
70791490996071456077643348216684383882442421044264299806314755400644472491035\
6470024843326188673532944853*h^84)/368832335258329600153978687021607523370427\
0061680663838890783505235595008412586344448000000000000000000000 + 
  (29589482600637277487344662785099263689699923754708665177120484945226086670\
46811421008837399181738532374607512097072888581489019776848253530700862079250\
592116427037926112633192181*h^86)/5857668567061281933806383408082808240983586\
2991425454104040609041729804748990424547328000000000000000000000 + 
  (18026850852794187167695284243967258120099114665062469999982231953623293787\
30654538947681300301403479616230804427353421102702463418655337761835995270993\
490858870970992446835759158057*h^88)/2643155787515062246991454385229205562579\
023645762090765536624401789973979688694926849081344000000000000000000000 + 
  (23970968583797499578336326975687453429123960596878065130239255080462927625\
14881989763628545957196115535839651297085210850914068014744518710328347182994\
399042061966892910179522280567*h^90)/2907471366266568471690599823752126118836\
92601033829984209028684196897137765756441953398947840000000000000000000000 + 
  (27569961658929818742842133146825538850550874999436713303656634443079001040\
07876459358199933740044263987839738105206051264647471383725169622058184052276\
46853309875421635258385619*h^92)/30799484812145852454349574404153878377509809\
43154978646282083519034927306840640274930073600000000000000000000000 + 
  (12726168223410593068530301049170222209745508424431739660130419254062901358\
64943812504326613822510067904970269371732163892585375682936138573378484182979\
438206003891641751137579883*h^94)/1453735683133284235845299911876063059418463\
005169149921045143420984485688828782209766994739200000000000000000000000 + 
  (29542516926260899861881869336729449334738126258702709757171768714821756033\
39412394175596775350028609408140925069964885298372500814836154450572354710455\
38957952431707283131319513*h^96)/38209801116677419205379044135374715510134311\
503607205021534930948972869008312636919940235919360000000000000000000000 + 
  (83944206817115986692120459661070139019873519782785678867696487060684298199\
08654996422799461383233510933084730867078283989816717811757380630130992978931\
841293134651131595994813*h^98)/1357896812171164015852535695463492976241986555\
19873929662068581767513811378747730853050397491200000000000000000000000 + 
  (31471375422282595669833358465117733811091731393574372857527626971386527397\
50451562545757764246829190240176885383306706847525722441929139334956494191966\
9523816827147555132305671*h^100)/70175682910251952850504090824148484670630789\
551872347243326849093133114239876268718197529640960000000000000000000000000 + 
  (43520127996075326075232945886928623061712419883174591188270251857539398597\
85344549673902129038465748674985538596161469227196671020785503817004219567558\
157788757119817139*h^102)/147135966149626143323236894651008495614592518596810\
8584307730522851609361399390291277905920000000000000000000000000 + 
  (77571232993607202320083514568661928217046642155405461717401899908190511385\
18938639012494026444660422600394013275017937728255124543558673925601303530650\
075128276317300787257*h^104)/436556825644925256024343563536381736743364440452\
295721289856569321641052355283297593028520181760000000000000000000000000 + 
  (10416983486714155566648226386252046184290592534735225627392616921221683439\
98160535804281785111969309174560247845136382137348879762086320113702405822028\
327501568068910057341*h^106)/106956422283006687725964173066413525502124287910\
81245171601485948380205782704440791029198744453120000000000000000000000000 + 
  (13218183707659511821215625819296025239588236018324262834452727002154478282\
97453334449298529288588024972921318043572454707922702546079006114710869100184\
63209363415817381877*h^108)/2709562697836169422391092384349142646053815293740\
58211013904310692298546495179166706073034859479040000000000000000000000000 + 
  (13207425690406351518583639310868574253294467773747889993857964525878832311\
26389388613061252654114311403506573274202584171137353900682893895562262027083\
9123151511937339*h^110)/59065105300919304003580501980257050898854196766430017\
56251358484522657269435156162390018909798400000000000000000000000000 + 
  (73536059889029499588441724428709100417723117265623176223904316310352333776\
18291740677998284732534933982291030782794619506947813052662981749685743824794\
934607753*h^112)/783004188112705261548281497626880699492934339581985578721081\
098137961597017500119571261030400000000000000000000000000 + 
  (20517505335343431472878819170822682605728735013564272511046101581263838733\
67432788593344030459771642443052884607883348409381020606325837714995776541497\
5586629546707*h^114)/56702501088882531843437281901046768862900028895772816860\
0130414514175097865774991589441815340646400000000000000000000000000 + 
  (50945393945768472695659938188083300595126027052988916948595095950994227329\
09728872516564774446891515482655938192536044585500592413895890877231923753297\
661*h^116)/397932561959876214349147064622708278771957286355591287387785801939\
22518288705445034563993600000000000000000000000000 + 
  (73275311175619804493794091187062953380297670400216443707586788780523457128\
29789894784923959607653583401192365427827082501141161138749955346494702502158\
33*h^118)/1759959212986994054326584816541463110017169891896614290149467936317\
586460858442647915724800000000000000000000000000000 + 
  (16665273968987899982733657120049549007210761689984716526438070255468637504\
08609174420714469766335384525907644897816967293630563773531967144297157997642\
833*h^120)/133801456116454256839056562128456043528647118616848929451110182601\
5623327077950195364790272000000000000000000000000000000 + 
  (81351465258154373698050835314798906201187812895175820087298469166403708842\
1970764590088154250960186410373753765855682173882941736001634885959*h^122)/23\
71798473934554397478109228001441216446833757381044476001589472928335672513658\
88000000000000000000000000000000 + (71678099919438081618707437549478661753971\
39519616806436423634517151166254455866044530613688888320992499182066429822793\
678726858484988488381*h^124)/823887890945687317018711626568921685713110673616\
573344295288974806685023083692032000000000000000000000000000000 + 
  (18900659826550135808589913178393492840077303200276368174590951575156804273\
0111316470436853368192212751122086866626198985132349118773273*h^126)/92944645\
23158438709316650098279535535844922990033865286167643551404988173385728000000\
000000000000000000000000 + (7253112122833782479083447146545854977067567219628\
71148338802017453056240463816299100414562740994233881658691894248100656773223\
2769*h^128)/16552823560042382988306919625617145116799827930103380151130828347\
8636153012224000000000000000000000000000000 + 
  (11096751091560715849698151951916134464648547378802503534578671586660911557\
561127211046128760266633824161496466059334051883883*h^130)/127456868869195218\
20518148629873831613767481273660876377247115074970058752000000000000000000000\
0000000000 + (245829731578626008223489281570569190474207731867872472939339224\
911909971930521549382554499160959205281901213723928689489641*h^132)/154089647\
43887780111372687149548960607689044524873596814283825687650369536000000000000\
00000000000000000000 + (96940741659558725617835191707196832501009433664689995\
6010156031285336265626431149047510466592310626863437226351261968733*h^134)/35\
95425106907148692653627001561424141794110389137172589999559327118419558400000\
000000000000000000000000000 + (3535514413682848609129434023382986532832266665\
819989210339419904214420662353722092917766974790398879786734413849792411319*
    h^136)/841329475016272794080948718365373249179821831058098386059896882545\
7101766656000000000000000000000000000000000 + 
  (89699349239431545616110223293029443692352829976563895430068992892484660844\
4296124630292908207906454910542271273374493*h^138)/14853231589190188041782196\
79333571940544452160758307365048998279399740538880000000000000000000000000000\
000000 + (1830792174303292538304293713008774281933537958343270689436657121108\
4906865225740702998290809814892726573478852727*h^140)/22886335268397824409525\
72695429232574028431680675358035514635253312389120000000000000000000000000000\
0000000 + (144150924885474891970051973504345032195793464832243272266313132074\
9960276927979897635972104675892524295599743*h^142)/14765377592514725425500469\
00276924241308665600435714861622345324717670400000000000000000000000000000000\
000 + (6803513670732801850837316893841649421181135419629174400347115055001438\
1854264731730194680209449211805265299*h^144)/62014585888561846787101969811630\
818134963955218300024188138503638142156800000000000000000000000000000000000 + 
  (86661986175077340314891548713789506090949222530394801140114379002927876181\
43815974495999447002811*h^146)/7639984369873787180522273362551965008103741765\
485719630984196915200000000000000000000000000000000000 + 
  (14120159696801053534123290842166386559750804528463311753246679377190948789\
2567139877156814991*h^148)/13097116062640778023752468621517654299606414455118\
3765102586232832000000000000000000000000000000000 + 
  (55013722388501395201376421832059149058292647634952032277746936551898871270\
44415801721485873*h^150)/5846926813678918760603780634606095669467149310320703\
799222599680000000000000000000000000000000000000 + 
  (11683815702937361089402175963088425733432741796010601990137656600230890533\
9560166789099*h^152)/15515949085392973270067529326685791250244535984928891108\
0652800000000000000000000000000000000000000 + 
  (22616813798880714121713212378150638722901946620510754572141590478563785807\
5004606243*h^154)/40986993323318781520429012306583518741247470997782083277946\
8800000000000000000000000000000000000000 + 
  (56928717990546309737039185952643079418324562376145258871854942547722033467\
049537*h^156)/154039029852472783296557386910456740763809176716939258033602560\
000000000000000000000000000000000000 + 
  (3864381826904750720222102580628382447216535192292279493456411449834566551*
    h^158)/171173204255007913930348450927617519688437649359947956224000000000\
00000000000000000000000000000 + 
  (782417316089113461995896236310409306496813465065715644217808953673096819*
    h^160)/623559529786100257889126499807749536007880008382667554816000000000\
0000000000000000000000000000000 + 
  (2668115117529141577611851114939835001965014468223031071009784357753*h^162)/
   42168015539212189882612104805257787726652916881330012160000000000000000000\
000000000000000000000 + 
  (410828987433067324072402301630507189235312961718300463298508131*h^164)/142\
38550701552168012310580843333798453155530375514030080000000000000000000000000\
000000000000000 + (5075530535556227166771573204858523211674828622534633149747*
    h^166)/428227088768486256009340777243121757989640011293655040000000000000\
000000000000000000000000000 + 
  (4394120260647074053410811408563330638590463366108397937*h^168)/10064323284\
42064472648681089373235468086250717786931200000000000000000000000000000000000\
000000 + (339686991531884116411563262154260017981653072813*h^170)/23679763626\
54603395067568758478463308497074257920000000000000000000000000000000000000000\
00 + (494546163679185815621652018225399536234400343*h^172)/118398818132730169\
7533784379239231654248537128960000000000000000000000000000000000000000000 + 
  (2170783160776719108841086753673472178757*h^174)/20296940251325171957722017\
929815399787117779353600000000000000000000000000000000000000000 + 
  (3684080699396014514762649941730737*h^176)/15445114842221873953217850494482\
0919646289920000000000000000000000000000000000000000000 + 
  (129312163373072930693906046662261*h^178)/282424957114914266573126409041958\
25306750156800000000000000000000000000000000000000000000 + 
  (3163967768521949461512418897*h^180)/42469918363145002492199460006309511739\
47392000000000000000000000000000000000000000000000 + 
  (980149634719986971873*h^182)/973336555305080271020614056676306609766400000\
0000000000000000000000000000000000000000 + (114699565651056047*h^184)/1042860\
59496972886180780077501032851046400000000000000000000000000000000000000000000\
00 + (32905457029799*h^186)/3529682013743697686118710315419573420032000000000\
0000000000000000000000000000000000000 + (32549*h^188)/56592624879648832549602\
5383264321536000000000000000000000000000000000000000000000 + 
  (47*h^190)/2046429738951587248445448930554019840000000000000000000000000000\
0000000000000000000 + h^192/2245225770735455724008721112379267481600000000000\
0000000000000000000000000000000000000, 1 - h^2/12 + h^4/288 - h^6/10368 + 
  h^8/497664 - h^10/29859840 + h^12/2149908480 - h^14/180592312320 + 
  h^16/17336861982720 - h^18/1872381094133760 + h^20/224685731296051200 - 
  h^22/29658516531078758400 + h^24/4270826380475341209600 - 
  h^26/666248915354153228697600 + h^28/111929817779497742421196800 - 
  h^30/20147367200309593635815424000 + h^32/3868294502459441978076561408000 + 
  (13593492631843080447868637529026137864148530043568677283791399371597364293\
130554253016216304337858043417639654632249403407248178479*h^34)/
   11390381741848821802242866298224640000000 + 
  (59007230831751627125477715220829394017740264405764068482605668756180013905\
1224468962140584265350534025050827386717924605854322755479479*h^36)/
   1011948314844065443786085048678508134400000 + 
  (39691267364600002668571531040066669258901262479329451217982137346173385190\
67654619277217465797927184257919660740060274768498200865108955738557*h^38)/
   167730433185403847307543596818462723276800000000 + 
  (33940256393403546246703385844529994111555520293175081860965818993371942038\
6970721553579597300086994715263171438426340933203928234359910282079810113*
    h^40)/1314587270090602653272872940064701593681920000000000 + 
  (21725658272085725083374203621137281229507985488571739090637212313496844767\
913255258852898545454376028458292315367695281890699310367240780717589327763*
    h^42)/18994100684514220387673433377601521744609280000000000 + 
  (14169889745113634081666364363793946820398655451012001421834617937857437472\
46258638644952987285397910241383683771565978029162664274408301979226957029501*
    h^44)/555577445022040946339447926294844511029821440000000000 + 
  (53726907419401514287275579202061879810244238073736036845192123474187247743\
43705661424620078570866427515935465626479963839468463057418979534050323763144\
87*h^46)/164450923726524120116476586183273975264827146240000000000 + 
  (12277121226341079230907824620582801539253081214090210626788249584498169740\
41416738500048585210118295792588981024855270051056946524213730590079944670146\
83*h^48)/46687114094985833134516621810162965924620009472000000000 + 
  (12610725479192820659813931844666849812231099604850309238925269511919900457\
43862971039072029411291857043047536464987882987041831580686262456431792559164\
0493413*h^50)/8886892167980553337155238961564520563751418802995200000000000 + 
  (34244016134787553377985605798519070441683931433714425897572940972385120191\
87295949760374375360367045354567847501415053826268450822027531196458765570943\
6480546243*h^52)/
   63517780007347546243662673087547569692793494055157760000000000000 + 
  (91060419518978599084165425324563284209853826045771489470786738719766541668\
94666992108770570856541601610911666420276956215784903620444513886396333155871\
3048168613277*h^54)/
   607738119110301322459364456101655146820648151119749447680000000000000 + 
  (40089041877510654049738915080089003745424731285628245166062477676556953332\
65834202203328826740487493453505574870437412582865656048125586409189305800062\
80620635448881*h^56)/
   12762500501316327771646653578134758083233611173514738401280000000000000 + 
  (37721435841507717438067880922078828816268877756412077430228053207904754986\
15462135959020851687425350102037675997622747165756697568799374825866611082908\
92860232751*h^58)/
   74054635088283176487721534334180834668645068768427376640000000000000 + 
  (59936776318079055394761944647166751410231389168221701580856867223778201953\
33184151703466156487890721176584687096803872502092251443449026463759977662372\
981074231288347603*h^60)/
   91864478608474927300312612455413988683115533226959087012413440000000000000\
00 + (42007918232344084273660309461570452978690851790007881860781371458887773\
39010268113416918616063420037854380392968879456993060082067478736684660992025\
50108698946121569*h^62)/
   6252119687509636612997682335894781443950694185137868898304000000000000000 \
+ (14670060749315411355216898289716291484705023539883379221511033000016296188\
97710840210277888451013002860423376866106314930785744054946749465572506582623\
9135937390996107043*h^64)/259746813265462856941633911717683053001509170199226\
8185275990016000000000000000 + (555562805971694610275081034574623260236903722\
63940404146422669806864113068204747657170885115906178626182007786692568324573\
461950228857310905620164415258234655308465655067*h^66)/1415066573514403551128\
58658265607265858133651541978780873920820019200000000000000 + 
  (77589482036816451310775647526685416263370668287351508607976689791688083651\
42821602481926234353931389076909657573283132061771984808329066735954027457406\
78532979348402258404063*h^68)/33988130262599080293669738982170545168300476429\
739028431154856958361600000000000000000 + 
  (10825067637632354415227731867117486632855628738701098714241748964125270541\
96087511323065636115657722352699065258517414341502366990464596600425248768286\
9111116293836786055049249*h^70)/965262899457813880340220587093643482779733530\
6045884074447979376174694400000000000000000 + 
  (66593361575096744726883770661907824732098489228320872442966525236593320450\
90222136595606568483378101356306051639641384899396563836058978409273326170585\
295047479563673337858084913*h^72)/1418091857165960816954826570013948981638776\
02314946594408733877010226479104000000000000000000 + 
  (31735109635150718235631055791524796563512465437498046844016235986157909207\
98149514068158284924641417003052748321639270471166832129315542470701534527511\
524877499679678485780579*h^74)/1878550104329437782508275450266860008794404486\
484314362181029832440152064000000000000000000 + 
  (39368595403355259102433324900062941516934731323578069512323228716323351151\
00533870008510383507268007101825125816979120098976595091534734284060047940858\
642201687749122171107660441*h^76)/7487525005836273113521484289673650623052737\
4022291801847811487061399580966912000000000000000000 + 
  (17792202082905100520148980730075224340194615210003792405078949021531072124\
26605406148065455597016081791532394911836433530253325633845127759598877226441\
51404931000618919736507967957*h^78)/12487527815289162159328608798666832872446\
8431563844438415072268976845301145927680000000000000000000 + 
  (90466039383081485382247515365256774107076729289943891548823999338957176837\
76441314123311835809995111433028266276646981070590054401569225959468444945066\
668490330041466056932718567*h^80)/2675898817561963319856130456857178472667180\
67636809510889440576378954216741273600000000000000000000 + 
  (43908057940798541300818225892005143745500466570505641123113944471644566620\
61916896353512801239222609220824607952203937986053701854860906176305753837153\
522401625156391940696779879*h^82)/6218788852014002755345647181736082770478527\
891879453033070598995046895997067198464000000000000000000 + 
  (11816127535299534798543258092560008889439291108914277011687609443236202606\
17721697552779066490854027128395860400805954227945369156189206211514821083683\
59052088568069483896965404949*h^84)/90619540820687706817275296677650957756744\
30022840026494922157163043826552589097369600000000000000000000 + 
  (11930162552713170081826586032741977793745788181774173809763309402686956953\
24388273796672797815453485752111135763069189698261952040346425128607279937343\
05361833368675383223788048157*h^86)/55787319686297923179108413410312459437938\
9171346909086705148657540283854752289757593600000000000000000000 + 
  (29516459152287767524113061875603123003972108475300487406955388508518645926\
70657180056156255057698179113710255575908128535174026015579890620052118527783\
673209641870759667619045898428539*h^88)/9439842098268079453540908518675734152\
06794159200746701977365857782133564174533902446100480000000000000000000000 + 
  (80627868698511972313298629628081833378985026621527239588963416736571683030\
02685052703246648475101018611151348434990606267765782560637187924269867962374\
0402581283130198406661880709*h^90)/197116034607785632705692511127225068310746\
4727467567799492399579641405539410079572295680000000000000000000000 + 
  (24230247478740960371192858030716142074213373746618632515707207228330597869\
59902089327791809345097734938037672180406612949646733108972223314328966968788\
710823076767933951751078386561*h^92)/5044773914863912906345748682045331611631\
450567388605856721145474787110545386173081898188800000000000000000000000 + 
  (12653890104155323619379827297442587489960587056977520765033145394889250942\
88165316973831133947438927770756341278141231631173596155271594140723397249653\
9062036642641060676586013754753*h^94)/249211831394277297573479984893039381614\
5936580289971293220245864544832609420769502457705267200000000000000000000000 \
+ (58570967986707678140867816687483817830939504787568089469710150112024438545\
58193719762883564488624260914075524410560893255268559716257292009915679564171\
022958294299262950558265614049*h^96)/1208677382262244893231377926731241000830\
77924144063607721181924430424381556907320869198705459200000000000000000000000 \
+ (81037732866085404397194143948045408172615362048946760890584327109108763552\
93703503380509087094192275421186642300861394270771748734878120019226704949134\
450628885000749003981088993*h^98)/1936096493326250401057127113757136614603078\
8764495314737946761350411228167010325997354483712000000000000000000000000 + 
  (10930008561340910657736789888165990805438087945387870520604764009531083612\
09395943992244267729303712042309441416244563109432849549323635003656877699061\
369088545813481084793505284898511*h^100)/333268614611168784410687835737605081\
15907076024242658556961492023200914726686055583264159056265216000000000000000\
0000000000 + (856494221269418914709074299677281526052292508542042306158152609\
19169360096569012485706973735136358695219332143387835687037560364070332676222\
4036336934522250970697084783683274471*h^102)/36663213928621428428018463777514\
31035853363699036596100875851707722872907226188733032360732262400000000000000\
0000000000 + (237717865739690585498173957074260029480990754191052269932092654\
43331374253924800905812924363690714472209142565770669445042398976295677602321\
4937057352257077883986531494454368243*h^104)/15683708180576944383096787282603\
34387559494471254543887596892119414784521424536291352732091023360000000000000\
000000000000 + (1566981675815182404283475236079813048115634615006149781745106\
09306350666689071306083942718778724758111958868452814346936743145224669095497\
5670678737251472505498685078341045123*h^106)/17462273025797010240973742541455\
26946973457761809182885159426277286564209421133190372114080727040000000000000\
000000000000 + (4833194174072213137108442635487554480792417173520382092290637\
42572485373608883876881391502641013334547301254340191180438806556688203266977\
585929095100139424995091139636664517*h^108)/995349562470429583735503324862950\
35977487092423123424454087297805334159937004591851210502601441280000000000000\
000000000000 + (3291783731414058648848875390125212346146611233655435884851018\
52659236012246869619488232375330460478685488972547951494182912269905827120889\
32079909536634165644144309084086871*h^110)/1368605648396840677636317071686556\
74469044752081794708624370034482334469913381313795414441076981760000000000000\
0000000000000 + (297458820225377308766931327381034783942048738603267895873274\
40571550198556340118090105197551603727011290691176279023082863876778039740761\
52102689962508721902587953434368487*h^112)/2723859046565419495003011537795683\
66748147604143279224969477922286792505973949151358678497362968576000000000000\
00000000000000 + (52659180975186299548385229519125520658976763193489209410390\
37901690674129010099032160706036211285958509058110767910232010053513292371830\
714587593082950052934395551267*h^114)/115719389977311289476402616124585242577\
34699774647513644900620704370920364607652889580445211033600000000000000000000\
000000 + (3456282962580719797583002940784146122169529949423974651228349776696\
80122424076844167192455759140379857185529147771383201395300842560145289006441\
4842870742324477967*h^116)/19837609710396221053097591335643184441830913899395\
73767697249263606443491075597638213790607605760000000000000000000000000 + 
  (10649658323773676445381013588932274964079513153647673394014508182609478178\
84338418961350976036500857624908238995070312108260141810827402572013810849284\
36023050447719*h^118)/1735790849659669342146039241868778638660204966197127046\
7350931056556380546911479334370667816550400000000000000000000000000000 + 
  (30748524842885877678843991797889003294179870334420835283169672339167442041\
08901660931570444442730003814898285052959422079620386447817963113323998395279\
19487629*h^120)/1545998457236718062864881433844779523356511095038897324304154\
0486309770211169376917191131136000000000000000000000000000000 + 
  (12814112917654714316691505381506502421033918666940127873396710110347916239\
04581228627685417778212334478040800620415928319331490409679071145195299849086\
8111*h^122)/21572071496326298551602996751322504977067596674961358013546335562\
2927026202363398844527411200000000000000000000000000000 + 
  (37516936903336287826170855818739586845277232626303862406467400346205522466\
19633691334044623148461266214080039709231790825244213393884633034002222186917\
99*h^124)/2293739247710644402955255350773532174776807747717410219161888844598\
211417847914620625354752000000000000000000000000000000 + 
  (43357255070043820357374316053409633301353673967014473524887939714264967776\
08586076783892455581598313888822380304138686880073163224120811183313*h^126)/1\
04359132853120393489036806032063413523660685324765956944069936808846769590600\
99072000000000000000000000000000000 + 
  (93188390228048545964499410847574755558202794985050136129207957458100046125\
58229226679332841461571287280982759985407540298176886862512299427*h^128)/9567\
73034646604626215278017951005828570064008070859367568722680420666478419771392\
0000000000000000000000000000000 + (849016344234845190960494255336718513896777\
06845366355836081323413155294617084171310052351376634920589078416993934798526\
2989619321829*h^130)/40271669910460929796962674059067695707751673462616467405\
3396050398584934236160000000000000000000000000000000 + 
  (64296693567871711179255152897929368101557171510010466259030317230492941876\
7455452868813771121904037789773974633018352622422998147*h^132)/15256058580684\
22395235660794987755310304131606461141027753993396116462239744000000000000000\
00000000000000000 + (16069436374636233907432430648111676220000451159098490859\
11851258079349922720557062365836058430094220548122027154225381245287033*
    h^134)/206480127568096253492394007803956072143033196633306197311403264214\
514951782400000000000000000000000000000000 + 
  (13297376262062876668825389435879603642240436666377043926529823509470106596\
74994334599979179714767449818973549769354249591413*h^136)/1001582708352705707\
23922466472068243949978789411678379292844866969727401984000000000000000000000\
000000000000 + (1156147169302211966875635102554461400891251435407036171721552\
044036104793214338869089609864630573041933326037084263057027*h^138)/552597356\
33252728675267567708727307006884849330581174782259236948815118336000000000000\
000000000000000000000 + (1254927220156883775007066370275872831646061650086572\
2662738464939327630847793385004988583479403982888831970406398728907331*h^140)/
   41207974286511320526413814777079506082276987643661961766199030981830702530\
5600000000000000000000000000000000000 + 
  (14889252077114858109725347190387757547163791113599353654369299230542434354\
053329127620374197983932360702627216458581*h^142)/363752610347514809186502778\
61230333237823318222652425266506080311830380544000000000000000000000000000000\
0000 + (249056381749249998957829262618727601845434247116959800394722090228630\
261494287884988106118294056342874883183267*h^144)/490421470037096237346979863\
30626412300609250300186243618170755428122624000000000000000000000000000000000\
00 + (77441621253398031158200811136099418418459379236072269849818375230491674\
46467364353895952368087157820614569*h^146)/1332214519625388760195531037843841\
42072962309813748709319309352606105600000000000000000000000000000000000 + 
  (93170809828115046001724195761805408214505754538502036663755714004759675257\
7213840653327976158708184267751*h^148)/15187245523729431866229053831419792196\
317703318767352862401266197096038400000000000000000000000000000000000 + 
  (55799417503983034216831824923177576131817805243557295822999688373901423733\
4505499113852589785323*h^150)/93550829018862700169660490153697530711474388965\
13126078756159488000000000000000000000000000000000000 + 
  (10551810190936527151247622126866716015152184580175996904601446309613199826\
635298018982764331*h^152)/197698286176801986833602050198008306659920517677792\
182560358400000000000000000000000000000000000000 + 
  (45475715131236127317933988764246817988111348207878441895977412379870643014\
608232811097268451*h^154)/103574132128026560902124114098736551859132359211395\
3244433717657600000000000000000000000000000000000000 + 
  (69867579347630232336863368289584106397505676312691215793950133987586814324\
164370021*h^156)/210701534941303259980560398762198824697971306536217419448320\
0000000000000000000000000000000000000 + 
  (47073911472236431764348430794993209355945134094547925499133000375692633648\
0888223*h^158)/20506988101199653690273896874919996210235732691451206906675200\
000000000000000000000000000000000000 + 
  (19208544578090333731224140994868176551201533243028326361094518208967298090\
96273*h^160)/1321147555472914881370016293435039780477779268992045888307200000\
00000000000000000000000000000000000 + 
  (29958386644322922177577443856708981553193750444284624775391803404765283913*
    h^162)/356319731306343004508072285604428306290217147647238602752000000000\
0000000000000000000000000000000 + 
  (5409624007737415585242867620465666851354408190065856424300280995540943*
    h^164)/122166765019317601545624783635803990728074450621910378086400000000\
0000000000000000000000000000000 + 
  (568655028965523485770670595603344715441268736622015394409336489071*h^166)/
   26849838465784088251785666733143734225950428708112171008000000000000000000\
0000000000000000000000 + 
  (9511542786387568803740935444691952121326519642646017935628005047*h^168)/10\
37380122541657955182628032871462458729902927358879334400000000000000000000000\
0000000000000000000 + 
  (303071809051201899990300808980997213412458142781891754292009*h^170)/846840\
91636053710627153308805833670100400238968071782400000000000000000000000000000\
0000000000000 + (161462935819546168290857269613971855311485711112792196429*
    h^172)/128782259170035596806270008783065028263281469398450176000000000000\
0000000000000000000000000000000 + 
  (1263213391126755480069227412006481128687908027*h^174)/32217365478293923742\
415901475897459979552030720000000000000000000000000000000000000000000 + 
  (9460313759159631434187248304474487717744267*h^176)/86986886791393594104522\
9339849231419447904829440000000000000000000000000000000000000000000 + 
  (126884453978437136627102913624087968663*h^178)/477949927425239528046829307\
60946781288346419200000000000000000000000000000000000000000000 + 
  (323216425731297845134136484724915909*h^180)/572185627401644488122178179357\
733603617275904000000000000000000000000000000000000000000000 + 
  (569583521823553221209295864449*h^182)/550178487886196623194402095536282311\
1704576000000000000000000000000000000000000000000000 + 
  (772596853997700260200099*h^184)/480036753869142885312144602897061985124352\
00000000000000000000000000000000000000000000 + (272697202644146963329*h^186)/
   13110247479619448548440924028701272702976000000000000000000000000000000000\
0000000000000 + (15266040098660333*h^188)/70233468640818474366647807296613960\
908800000000000000000000000000000000000000000000000 + 
  (762362667497*h^190)/432205960866575226871678814133008990208000000000000000\
00000000000000000000000000000000 + (2600777*h^192)/24946953008171730266763567\
91532519424000000000000000000000000000000000000000000000000 + 
  (7*h^194)/17540826333870747843818133690463027200000000000000000000000000000\
0000000000000000000 + h^196/1347135462441273434405232667427560488960000000000\
000000000000000000000000000000000000000, 1 - h^2/12 + h^4/288 - h^6/10368 + 
  h^8/497664 - h^10/29859840 + h^12/2149908480 - h^14/180592312320 + 
  h^16/17336861982720 - h^18/1872381094133760 + h^20/224685731296051200 - 
  h^22/29658516531078758400 + h^24/4270826380475341209600 - 
  h^26/666248915354153228697600 + h^28/111929817779497742421196800 - 
  h^30/20147367200309593635815424000 + h^32/3868294502459441978076561408000 - 
  h^34/789132078501726163527618527232000 + 
  (69238130666444039219817956094967885907336738508515948110137584074877906571\
265278018976074343052367183888771320920420292551062109145678429*h^36)/
   1638392509747534528034613888336632217600000 + 
  (16390642664214483833070629047489522948664791407265087883788965923070952181\
7173912824786590243104420380618098479933108728425101696054178012823*h^38)/
   49624388516391670801048401425580687360000000 + 
  (16068305126734765383866267367609950840453359637136236213599912453699309944\
98451426889418721727716911522643073247885233385016367539002266961683847*h^40)/
   29426391786912955667990104704993460224000000000 + 
  (13802189251643877396093415388777919597152580010514289462807348805434428007\
00437513485650773515351006666691628699673415351366468772732357258549693239767\
21*h^42)/418317135075419065479113732739647631834218496000000000 + 
  (11206502922066696072863363309551181577306682028331461541909543964239323723\
73081182976124595358571094889463167476029026696986057292454429040271334506802\
927*h^44)/1185231882713687352190822242762334956863619072000000000 + 
  (79901534865312985567452400699702076805189519580000776458253227025637373387\
62281987128709717628641066509332025437384279596742602062829940068873887788161\
641*h^46)/5333543472211593084858700092430507305886285824000000000 + 
  (17028850522375190178155046538529561936224866926411984216862580908728931634\
20254999064936981531814369761004467518368449099348871312353279230819948256762\
63929*h^48)/117260658657173720430878957104595356275789791232000000000 + 
  (17453623211642623297251075844724527301560006214763238833737888190482462240\
44204332711485349276430624181548095110427470529784568957336130416959335715451\
99698727*h^50)/188603017175135157328323410487643804351817884631040000000000 + 
  (26583542476311484979874114382063290123406778360280830684071715054691784890\
16410819640370220071997095361576309941792937379650743188080668242575093576739\
8451894282813*h^52)/
   64998729316609767107953417764882903403277877125106892800000000000 + 
  (43312586366638138026783439239784153520425372981619553039976773325023752133\
66469518783733578601043769808004485176560014829575809621246135510485802214462\
32837031023511*h^54)/
   3314935195147098122505624306009028073567171733380451532800000000000 + 
  (18554902519104544685114470684718625354327944972443821868036823947848400671\
28385167464668892515689420610740408348285227489625081132753038160688322868889\
6751967730123*h^56)/
   594988368359735560449727439540081961922312875222132326400000000000 + 
  (20854040545030419527085228033115731372478036360037314844656485572065198695\
24757921793782482236290690255878570723689493029918864725795409382338862458349\
1916863563499271*h^58)/
   3650848628255337398919527569017942918355311802363003954790400000000000 + 
  (45251876318961716618605039722158241585924756057459277726152699771161676329\
67026711023438248489382154817756225879787696515121999448522451991122435932730\
627242932909481954989*h^60)/
   55118687165084956380187567473248393209869319936175452207448064000000000000\
00 + (23999875072596008390985577052758238258346949885619695632887746109832213\
25674761745352596785546160169896454499078703291432752440283628386785606670668\
65557960290681773080881*h^62)/
   25439394076193056790855800372268489173785839970542516403437568000000000000\
00 + (58654507002978583303444402008870744818478396470769317386013546245789173\
86617467166734752617412323931804936084408747504036348459829879896645676681104\
8749772755778392462403*h^64)/
   66601746991144322292726644030175141795258761589545338083999744000000000000\
00 + (69081836408369465110608856297476863648509537373289251383165564787686266\
53001225889419020309840918340018101995770875213880041576544479227380340278540\
64362407914165031726500921*h^66)/10202815838678898399600672114722865341328473\
22468713799059057619763200000000000000 + 
  (60789423117449510699523326976534474897231495247936965996635236593916148820\
49932521459381984245892469464240195949459393142475068199251902880339089979294\
89955731898524592728437*h^68)/14010565290434659524810492329786901210341013471\
221093795691365400576000000000000000 + 
  (13970838360768690265266269719308297154275968625746163104869956885496198800\
37973508977038090270217767704805658837288723221983420016701627421793260887448\
254319715778782023360966393*h^70)/5965905813371371407587717876083789819989791\
18581029891959192839035813888000000000000000 + 
  (69954582715881993720045072420043640683936689731338967700782292097279878974\
23879412404523109768711821681373542143980633666844664278132708837108662033094\
370695320234779476782291603127*h^72)/6510891309422846185670855904064044020045\
8586106340697258966510488173548666880000000000000000 + 
  (21089670338983703659715224696269566217371195908884080801961412000054522433\
39003223703343977159062171054038508423684078046277356493978556814581119463738\
931894771107862005859238047147*h^74)/4991683337224182075680989526449100415368\
49160148612012318743247075997206446080000000000000000 + 
  (19093374005001612250336302669193344295127026191226417731953690272803934671\
12383771625250273591712770610809657134393799535071944651668376305409468913686\
3762442866550248489735482351*h^76)/133111555659311522018159720705309344409826\
442706296536618331532553599255052288000000000000000 + 
  (48452450142543841540056430270875776341339453561355110784908177993613538462\
45724032768210776870171861058405057390500081007310449016159864004573539530869\
84751800650945689354284454557*h^78)/11448667266988365986481237268726807726861\
2823505052626051169822151946456059084800000000000000000 + 
  (51527942279200195675315266694502408450916209246997955232054894993494237330\
38494061204637211905619773520082595979378802214884833934904303183575449363226\
199159817043261424050782789998483*h^80)/4720285514179303296226214125896062825\
7849067131133197720897317673247523833160663040000000000000000000 + 
  (31419238585945593127337926438481802440377262027805122728109717682636243390\
84870856220548038975891557363428751943441112735405245271745513535732011344137\
5846546471073341527010867290879*h^82)/126958923978368063321683119662486532919\
18161228671265140426940944373247682921103360000000000000000000 + 
  (45342016854217190700769200375686792574983184627996589359156236833014763730\
04445738807268783916583983433473344270440417591546218599514102957603460401984\
14397544241490849342305412445873757*h^84)/91507612320730446344084594585091937\
14276039437063858754572394303241656052804470523822080000000000000000000 + 
  (59742347841655774085843017982745145799539286165909451387352672895665913274\
11207957752379885131892103184309033880977802773928575876968479339109271702889\
868148026019198482044852825094811*h^86)/6788201059428731292433911743766820064\
408407436949189767028248864950173944625861770398924800000000000000000 + 
  (63375344373570993735381593158983378412746420136060285465907401647213245951\
83067971091140015999488217989644187608991716866316076394776045493397248327969\
54722721547369364093203721565934789*h^88)/45518142720415944762279449295532307\
144218019731323676588497641361549454053347388172743475200000000000000000000 + 
  (93578462017608137114116544646333936720483174523921335787425558344709803191\
12070397567351575660266252222276237095111614416097582369146179977733605680582\
0881135795835857803626772711549*h^90)/475232325313267157844164730917313847472\
527952000375914038948486755307515145074275830988800000000000000000000 + 
  (24901538609225627915772916424985855660714943178889810580344585727653900858\
51173887610378936256071958531285459617731202341818248634387113981925237648215\
86716626336750699184581664175575217*h^92)/99684732557710919029391993957215752\
64583746321159885172880983458179330437683078009830821068800000000000000000000\
0 + (550153176946150540477876669142895178743672367677021160965915865975849907\
92606060220315466614842741198976218319443435362909486301022982132779718773399\
1427652243993413006558184836748089*h^94)/192938192047182423927855472175256295\
44355638040954616463640613144863220201967247760962879488000000000000000000000 \
+ (24342477422622440957242266014848834813099550651852583506799764472443413115\
74960081571944521325769675432564842393657580078725814169805282791859063523973\
409661571864867380875544920027237*h^96)/8288073478369679267872305783299938291\
41105765559293310088104624665767187818793057388791123148800000000000000000000\
0 + (483275752691908445064121772820187567682317173472902849092270916618495203\
51267020629444497745024246703652519333407964731847973882954566402621038345929\
5589586991707314361408543817077199*h^98)/176572000191354036576409992774650859\
25180079353219727041007446351575040088313417309587289145344000000000000000000\
0000 + (110127429321300064916336105378023500649223888441092105854695275150022\
91040086365218923470314955973754547846973745862702981555311562898155624202281\
62167774387255436263630565889387026816921*h^100)/4760980208730982634438397653\
39435830227243943203466550813735600331441638952657936903773700803788800000000\
00000000000000000 + (13867469456328492430653640984275732399554865997277105092\
76819072314826635481788032119438217106294879554431017737223612764282637863926\
2830503444757860725713761563623453819431131799613713*h^102)/78044715357977381\
11625808354901096633433335726783616138007655199067133497950732228289977376571\
3920000000000000000000000000 + (167680269774790631280338215889192333250144349\
79067814816920513701566042048318058495330508025623395746042741629697486337149\
6396331932543436297541659358420041552325359539335139435758144973*h^104)/13488\
28974771748571087620222458016201200166385999348326323568749884458839665511995\
06083669198629765120000000000000000000000000 + 
  (26886423211873719363026590676037962733962402826231074873654272720864830884\
90502359639455776056904173094544630962465294788259432806357008469362273700672\
762253651826626237879747498401*h^106)/338768096700461998674890605304232227712\
85080579098147972092869779359345662769983893219013166104576000000000000000000\
0000000 + (240781774755381849846646941711628071108795328495344648449895991389\
16614888819638472409717850083544429834452588328670257440764209483580145128017\
9126672793096891366417752322210297377*h^108)/51987873301340129796646673660149\
48417593364288869292708025021169986299584402009066690148558952202240000000000\
000000000000000 + (3738829012404249503121943502457874032515445881731596910026\
56290164916824651506105851080715363747036378744030725752586605485764862865013\
851037085743994656185698640783118738733155013*h^110)/151094063583011210811049\
40471419586461382540629830135832130451806849725478437297043013754294898786304\
00000000000000000000000000 + (78967445073984757615147905916618944181212303059\
07534950065456844593415111372191761143687669290080435235907656854575614917733\
79517741604994666400548572249940156223177043365815899*h^112)/6514562886368961\
62554886926122801010472653019909342813052001364135912076787695053666172739526\
433177600000000000000000000000000 + (2223531447973168252408192460295864618477\
12636455973913633254076496154953364621007598307605194559743674609889648379682\
21084922020942465978325835602426037290454020183415068365767*h^114)/4078682850\
59621945251755292876884110904617542899762456867339984502484082858382990121429\
8890948103372800000000000000000000000000 + 
  (18376270996756771879019678384738778057439895036704577922667170277194089587\
22351578491579366879992595181015416190139202237534654423070943135232435328637\
895057433468917286873*h^116)/815382056181773554175608147428799178688066361294\
61421190341761352082867498851010628360603643464908800000000000000000000000000 \
+ (36114071730737574217108952247530135139942492187775358078773283704470622467\
55213655691874123571964005934359968879202013538855808316552904620014721311374\
36170241021*h^118)/4212283707368751108355707228485147173458618222741939146040\
420564833477586440639360891092992000000000000000000000000000 + 
  (10912953424790299933609707168529332418391840319576267314782073633716986846\
52955651018923807072933093597279832511999643180071532178415630551039265626643\
57309848695300177*h^120)/3632459875629259257466589437861980663342575270724719\
52707002410890862792908537787046098365526835200000000000000000000000000000 + 
  (37691939000485312401742462660537329421733538434689979190534661827513401508\
97415483602891288432116581914327963096693176012607873238766909638293896737181\
4288513451359*h^122)/38834642738148534434453759309606572932736789074240808503\
225811855346478511734157154863189013299200000000000000000000000000000 + 
  (69361628139333974811037372469287337091624831876471815442472708446522870815\
62721712391039648344281846214695377338461531185223135575149415822636984020910\
42042549*h^124)/2397486838299402780565846900485442706989789513537243850613211\
20156926898043980491269671695155200000000000000000000000000000 + 
  (12476162310574405210057986705401773681974430002636870431237381268991120821\
75078426589092210965913733593581629790344735868665460179270296732452563552550\
410253*h^126)/156689375786257137950114002285488406739312166907307558088982442\
072464877620399014643072027852800000000000000000000000000000 + 
  (54609995621142798445774973507113149705425604962836216663258848150381182456\
37931175662142904336105958878926206063492953616392908422288047010351969754216\
143*h^128)/269743735530771781787538029250967383753752591131567441773438128124\
749662738914759385541718835200000000000000000000000000000 + 
  (32175204251740034433462413303390042786931745392195621651045640203959308752\
1049308732367571450951237410064666858981707769872685834708609742944371*h^130)/
   67624718088822014980895850308777091963332124090448340099757319052132706694\
70944198656000000000000000000000000000000 + 
  (18400183707777935450218946194388510668040616048104970165418442152299685750\
816795921144303370405553076795714922440988836962312491710135244561*h^132)/177\
95978444426846047604171133888708411403190550117984236778241855824396498607747\
8912000000000000000000000000000000 + 
  (46767405738343244577281161611159293524241147152673740768488773601476064984\
4728160738454445305297699230072721509466649810697024890123983*h^134)/22502817\
84332161776304004779838403592590498278202484834998302447522579114681696256000\
000000000000000000000000000 + (5222285994157971905381228419883414998312792946\
19926405206096032518250832989846064242625178650300437597385414775333557170475\
98911*h^136)/1351250902860602692923013846989154703412230851437010624582108436\
56029512663040000000000000000000000000000000 + 
  (12851604635087151742182444104631244375476281749939956130257401715999467022\
0723450842265185088347943399216442616602432578336563971*h^138)/19326539940373\
80932688807913045028835258790720487746006834734553047859948683264000000000000\
00000000000000000000 + (61073961995594262697433243537670677604078561234062689\
3338866662068987648934930143957918692257870776392215661511219757867272073*
    h^140)/576911640011158487369793406879113085151877827011267464726786433745\
629835427840000000000000000000000000000000000 + 
  (17410605445153136069286918225025046330544209164711418196354621127499585690\
3186190526866202464140873642881567970112903719651*h^142)/11166031742151454594\
25406593959573713197182890989549931729264065314122262118400000000000000000000\
00000000000000 + (16931907522500505568286786075015645790394020918311298036199\
7526886898565748010917493473648830855962013855070140136588793*h^144)/79704897\
63312058049187935226619325518545680504760932078462180992538306936832000000000\
0000000000000000000000000 + (181719342232426928939625172458554918656633102558\
92630759379768048290415805580048601723650253451664465526237418281247*h^146)/6\
79004872648694310481471853409632887106035273489511938308113499154167103488000\
0000000000000000000000000000000 + (489067234739887657949946151967802721689041\
25014369676764272170357143238605481465545791310235466272331410842617*h^148)/1\
56934870411870795951033556258004519361949600960595979578146417369992396800000\
00000000000000000000000000000 + (19439074087822943505834956873251568202003912\
5144899666354770957677266587972277995012143219736277760770489781*h^150)/57987\
66472696692167105638735633011565866759448983898365644119820709396480000000000\
0000000000000000000000000 + (303338800961496134724031839869646704587664878084\
2391229803165759290019263393905442201196017021173099678807*h^152)/91123473142\
37659119737432298851875317790621991260411717440759718257623040000000000000000\
00000000000000000000 + (36715321485982799275875388821681085832842885764650892\
493815317705293399857861705318641440581179*h^154)/120418368148847489491742914\
66150685614072135880632812807257063424000000000000000000000000000000000000 + 
  (63963864024515483300587155844163133490203633256253386691029150627416452285\
9082934961858219551*h^156)/24857791710726374616509787383696772446191766210734\
8778664092237824000000000000000000000000000000000000 + 
  (49184870623169413354348227202599594512717305346757028400922620115074895342\
356645005836625903*h^158)/246092137936191108703446895098598047217298485486275\
29087745131544576000000000000000000000000000000000000 + 
  (17141999790903810900381766858186815050053080698062678370615260363681890251\
29330313780491*h^160)/1201504432849287709713147617901562577957711578392126212\
662099968000000000000000000000000000000000000000 + 
  (13947860290645420618143137829162102357939772094796952543658516576799433308\
496679419*h^162)/149255209049600957728341318993982928938846158806475305920757\
76000000000000000000000000000000000000000 + 
  (57733348906427466434304176082213867174823019814592970927534512190321185498\
3755961*h^164)/10298609424422466083255551010584822096780384957646796108532285\
44000000000000000000000000000000000000000 + 
  (6307692823603557679852853800814901252764738555754999813636378271306512923*
    h^166)/205240165232453570596649636508150704423165077044809435185152000000\
00000000000000000000000000000000 + 
  (382786778032932217373922680433297964880214707147160376233327050582788247*
    h^168)/249220200639407907153074558617040141085271879268697171296256000000\
0000000000000000000000000000000000 + 
  (18966448598167915470470950831676929565289001831187525412681917837*h^170)/2\
71829630125059752028003772385177259657264886176420986880000000000000000000000\
000000000000000000 + 
  (84106077507734275374912830271634820029254390178403607401808833*h^172)/2929\
07328717644599110389091634295282464913767724860047360000000000000000000000000\
0000000000000000 + 
  (7528371978803656388070609265542006280348714307119676192473*h^174)/70599790\
07974161980705833744654764917843893606601352806400000000000000000000000000000\
00000000000 + (2198843084416942602517296177702334450227520030852904057*h^176)/
   61815484401617086467009604215871213566375105311256084480000000000000000000\
0000000000000000000000 + (15491788552018534162062162402543251723205084953*
    h^178)/146137969809541238095598529094670878467248011345920000000000000000\
00000000000000000000000000 + (95132427722648431234091379628055785860458141*
    h^180)/339248858486435017007639442541200253584682883481600000000000000000\
000000000000000000000000000 + (9498558817308140146595978786367461116933*
    h^182)/145392367922757864431845475374800108679149807206400000000000000000\
000000000000000000000000000 + (4178239515468351365167367435246389*h^184)/3147\
02095070904468467197998646753481989501747200000000000000000000000000000000000\
000000000 + (5066910938753548310369338381873*h^186)/2178706812029338627849832\
298323677952235012096000000000000000000000000000000000000000000000 + 
  (172634641792400664736411*h^188)/499238224023908600724630387012944464529326\
080000000000000000000000000000000000000000000 + 
  (40373370766329055019*h^190)/9439378185326002954877465300664916346142720000\
00000000000000000000000000000000000000000 + (80808815749494109*h^192)/1887875\
63706520059097549306013298326922854400000000000000000000000000000000000000000\
00000 + (276223440707*h^194)/829835444863824435593623323135377261199360000000\
000000000000000000000000000000000000000 + (508259*h^196)/26942709248825468688\
104653348551209779200000000000000000000000000000000000000000000000 + 
  (7*h^198)/10103515968309550758039245005706703667200000000000000000000000000\
000000000000000000000 + h^200/80828127746476406064313960045653629337600000000\
000000000000000000000000000000000000000000}

